Automorphisms of triality groups over local rings

Let $R$ be a nonzero commutative local ring with $2,3\in R^\times$, and let $\rho\in\Aut(R)$ satisfy $\rho^3=\id$. We classify abstract automorphisms of the elementary and full triality groups in the adjoint and simply connected forms of type $D_4$. Every automorphism is uniquely determined by an adjoint group element and a ring automorphism preserving the trace $T=\id+\rho+\rho^2$; conversely, every such pair defines an automorphism. A square-zero example shows that trace-preserving coefficient automorphisms need not normalize $\langle\rho\rangle$ when $\rho$ is nontrivial on $R$ but trivial on its residue field. We also prove a relative rigidity theorem for homomorphisms from elementary triality groups over arbitrary coefficient rings to local targets with $2$ and $3$ invertible, assuming that an adjoint conjugation makes the parameter-one root images standard modulo the maximal ideal. Conversely, every unital trace-preserving ring homomorphism into such a local coefficient ring induces the corresponding homomorphism of elementary groups.

==> anc/README.md <==
# Computational supplement: automorphisms of triality groups

Version 1.0.1 (arXiv ancillary distribution). Companion to the manuscript by Elena I. Bunina, Avi Berezovskiy,
and Deep H. Makadiya, **Automorphisms of triality groups over local rings**.
References are to the companion paper, with the same numbered statements and
formulas as in the original verification manuscript. `SOURCE.json` retains
that original manuscript's SHA-256 fingerprint as provenance, not as a
requirement on the revised paper's pagination. The paper itself is not included.

This directory is intended to be uploaded as `anc/` beside the paper's main
TeX source. It contains no TeX input files. All mathematical code and data are
unchanged from version 1.0; only distribution documentation has been updated.

## Start here

`supplement.pdf` is the readable, ten-page supplement. It contains the complete
15 selected long-root polynomials, 23 short-root polynomials, the complete
23-by-23 integer Jacobian, the matrix and sign conventions, an account of the
linear certificates, the extraction identities, and the square-zero calculation.
To comply with arXiv ancillary-file guidance, `supplement.tex` is not shipped
in this directory. `build_document.py` regenerates it as a self-contained file
requiring no other TeX source files to compile (see the commands below).
Appendices A and B remain part of the main paper; this package does not replace
their proofs.

The tested environment is Python 3.13.5 and SymPy 1.14.0. The verification itself
does not require LaTeX, network access, a database, or the manuscript PDF.
Install the dependency once:

```sh
python -m pip install -r requirements.txt
```

Then regenerate and verify all mathematical data:

```sh
python verify.py --output build --compare data
```

A successful run ends with:

```text
PASS: 912 exact checks; 20 deterministic data files.
```

It also reports that the 20 mathematical data files match their bundled copies
byte for byte. `build/runtime.json` records the actual environment and timings;
this runtime record is deliberately not compared with the bundled runtime.
A failed identity, missing comparison file, or changed comparison data gives
a nonzero exit status and a `failure.json` diagnostic in the output directory.
The checks are explicit exceptions, not assertions disabled by `python -O`.

## What is verified

| Calculation | Checks | Reference in the paper |
| --- | ---: | --- |
| Absolute and relative root matrices, Weyl signs, all 60 distinct nonopposite signed pairs, coefficient identities | 237 | Section 2; Theorem 4.2; Lemma 5.8 |
| Stabilizers and centralizers, long-root polynomials and correction, short-root equations and Jacobian | 105 | Section 3; Appendix A |
| Long and short root-recognition systems and form-correction algebra | 27 | Lemma 4.1; Theorem 3.9 |
| Rank-one exchange and auxiliary identities | 12 | Sections 5.2–5.3; Lemmas 6.2, 6.9; Example 7.4 |
| Extraction identities, Weyl cleanups, and root supports | 43 | Appendix B |
| Pinned Lie action and all 378 basis brackets, the 14-dimensional fixed space, module tables and radical words | 488 | Section 7.1 |
| **Total** | **912** | |

These are finite exact calculations, not 912 independently proved group-theoretic
statements. No randomized substitutions or floating-point tolerances are used.
The verifier does not formally verify the classification theorem, graded-cover
centrality, descent, the normal-subgroup arguments, or the cited field theorems.
Those arguments remain in the paper.

## How the calculations are reconstructed

`model.py` implements exactly the four absolute sign conventions and the coherent
relative root charts in Section 2. Three independent slots represent
`(t, rho(t), rho^2(t))`; applying the coefficient operator cycles these slots.
Long-root parameters are fixed scalars. Negative roots retain the coefficient
signs and powers. Triality is never represented by conjugation with an
8-by-8 matrix.

`verify.py` independently constructs the equations from those matrices and from
the component selections in Appendix A. It does not load the saved polynomials,
Jacobian, or Lie matrices to obtain its answers. `--compare data` reads the saved
files only after the computations, to compare their results.

The two recognition systems have 61 and 57 unit pivots over the integers.
The stabilizer and Tits-centralizer systems use only units of `Z[1/2]`.
Each `linear_*.json` file records the row operations, nonzero reduced rows,
pivot values, explicit kernel coefficients, and unit free coordinates.
All remaining rows are zero. This is stronger than a rational-rank calculation
and supports the base-change use in the paper.

The Jacobian is reconstructed with rows `F1,...,F23` and columns
`s1,s3,s4,...,s24`, at the printed standard point, with `s2` held fixed.
Both Bareiss and Berkowitz give **+384 = 2^7 * 3**.
The script also verifies the explicit `C_kappa` orbit; it does not attempt to
infer existence from the invertible Jacobian alone.

The pinned Lie action is constructed from the simple-root permutation by Lie
brackets, then checked on all unordered basis pairs. The square-zero check
computes the full fixed space of `tau_* tensor A0`, the seven weight spaces,
four root operators, constant-group exponentials, generic multiplicity action,
and the actual radical word for the zero weight.

## Data files

`long_polynomials.json` and `short_polynomials.json` include each polynomial's
label, residual matrix, component, sign, full expression, and LaTeX expression.
The corresponding `.txt` files provide plain-text expansions.
`long_elimination.json` lists the specializations in the long-root calculation.

`short_jacobian.csv` and `short_jacobian.json` contain the complete integer matrix
with its row and column labels. `normalization_matrices.json` contains the
coordinate matrices and the two correcting families.

`root_data.json` gives the absolute matrix basis, Weyl signs, and the entire Tits
group. `signed_commutators.json` lists all 60 signed relations with their actual
input signs and output order. `extraction_data.json` records the cleanup Weyl
actions, root supports, and the collected auxiliary commutator.

`square_zero_data.json` includes the 28-by-28 triality matrix, 56-by-14 embedding
`Xi`, both the seven- and fourteen-dimensional root operators, radical readout,
weight vectors, and the generic multiplicity matrix. The Lie basis order is
explicitly stored; tensor coordinates are ordered first by Lie basis and then
by the coefficient basis. Columns of `Xi` are ordered by
`d,c,b,0,-b,-c,-d`, with two coefficient columns per weight.

All component indices in polynomial-selection metadata are **one-based** in
the original matrix basis. Row-operation indices in the machine certificates
are **zero-based** and act on the evolving matrix. In a row operation
`["add", i, j, q]`, row `i` is replaced by row `i` plus `q` times row `j`.
Entries are integers or exact rational/polynomial strings; `**` denotes powers.

## Regenerating the document

After the verification command above:

```sh
python build_document.py --data build --output supplement.tex
pdflatex -interaction=nonstopmode -halt-on-error supplement.tex
pdflatex -interaction=nonstopmode -halt-on-error supplement.tex
```

The second pdfLaTeX pass resolves the bibliography and PDF destinations.
The document renderer only lays out already checked data. It does not replace
the verification command. The generated TeX is again self-contained.

## Integrity and versioning

```sh
python check_integrity.py
```

This checks the distributed files against `SHA256SUMS` using the Python standard
library. Build outputs should be written to a separate directory, as above, so
that the distributed data and integrity hashes remain untouched.
The release was also tested after extraction from its ZIP archive: all 912
checks passed and all 20 deterministic data files were reproduced.

The source fingerprint is a reference to the precise manuscript reviewed, not
a requirement that a future exposition have the same pagination. If root signs,
selected components, the standard point, or formulas change, update the model
and rerun the checks before issuing a new supplement version. Changes confined
to prose should leave these mathematical data unchanged.


==> anc/SHA256SUMS <==
6545c2e902d588bf0e604884e9ae67e96cae6420080db9b69d82c96ca3e76e0d  README.md
408db8fe49bb07a1ff1f74b3cb9ae547e6d62999fb3712574b03df78c6140955  SOURCE.json
b001173ef22b0555c73a9806a2f44e3c24c40961404e8428299dec2f0f86f6a6  build_document.py
5990b2deebe371d5c2192c9fb0fe7068d5611322b8e557b2859386671ae95338  check_integrity.py
0e0293a3e7341a53116cb3747d475c95aaeafe5564cdc958c0f2d8610547e298  data/extraction_data.json
4278b2df3cb98e3ab3f736ed0e1803ddd76062bf6b40b78cfc334b5e1f090385  data/linear_frame.json
e1ef9b28c15803e97b839e8beff9224bce7d6b2b525b8ee8918dc84815b2e770  data/linear_long_stabilizer.json
5d938938a2bd83dc0ccb957681dc3f95847d52994b250ec5d28832dbc40e9ec4  data/linear_recognition_long.json
8980eae59d93c879d22d44220c8fbde9f0a10d99f9f35832e6f6dc7372f3f32b  data/linear_recognition_short.json
7499865105406ede4add95701d578fe72ef2291901642cc4ba9d9ce21224ca62  data/linear_short_stabilizer.json
4ece00b6c6eb05d3d42daf71d5b913331054891dcbfcfc988d90717e8dc4a7f6  data/linear_tits.json
f779d59a73b49861e54368bc13decc9ba20e6c4961726c880da77558b3c4e0c2  data/long_elimination.json
eb05169b1b7a68ac49ed218b1c6e5aa33a92777af964b864d2a4995a73a9ae76  data/long_polynomials.json
0c30808e0bc709dfee385e7b753b6b519bb598c4856a597d80edb5682946c972  data/long_polynomials.txt
d12278db00d29564d152e3cb622f86dcb37d2b39a3691383a8012983db80b232  data/normalization_matrices.json
ce65a6ef3d781397f356069a22cac9001cb655dbce38e28ac54756bcf223eb49  data/recognition_forms.json
eee1a239b10452b0ca85dd10ed0cd0f70da041c016f0ccbe4ab57bebf9e23e45  data/root_data.json
cadf701a2695d1fc59171b6f9031a73f362f510c5ec7135ef5330eacc9363971  data/runtime.json
fc0c1ad236155ce5a860b4af3363e4950f493f858784f32edacb83a0593d2f6d  data/short_jacobian.csv
92150c32486c423e7386636e162b7261402c945d07954aa5044470e6ce6ea1f1  data/short_jacobian.json
f077b2b724cf931f39888c74e91c93a8a318684d86e5e85416835556806d38e7  data/short_polynomials.json
76fea21e227d7e3f01f1531987d38df69a01f44d8a36164e51062afdd762a328  data/short_polynomials.txt
04cf2890d129876eafe858652513cb0bcf830ad2f44e1328efa18b0d1cbe5f21  data/signed_commutators.json
76235d6eda2c89c4d820b669dad702fccdef128992e8fbbf4bf6cb8f612a8021  data/square_zero_data.json
21999699786b9be8946d2673c5d03e44dccb2349324e2a5a014bc1a5552ef68e  data/verification_results.json
4276bf4f153ce3173d13e896ffd448e8cc0add511140155aaf20db92c3621f89  model.py
25f9f1fb1988b230147a1d3092d34e09c069eb7a6c6d6df46b3973b9f2d36efc  requirements.txt
221df0cfc23c28294413455efd8cb1c2d6f651c8d0ba3d8b7f36c8f2d22bfdca  supplement.pdf
334af08ffdd00366d208eaecf37f6ae0952ff8ed66fdf19193b1951d3feda5d8  verify.py


==> anc/SOURCE.json <==
{
  "title": "Automorphisms of triality groups over local rings",
  "authors": [
    "Elena I. Bunina",
    "Avi Berezovskiy",
    "Deep H. Makadiya"
  ],
  "filename": "3D4_paper (2).pdf",
  "pages": 34,
  "sha256": "9d9350bae7413ade51a388e4d488452dd79f9742a4b7994f70f5b26230b240f2",
  "scope": [
    "Sections 2, 3, 4, 5.2-5.3, 6.1, 6.3, 7.1",
    "Appendices A and B"
  ],
  "package_version": "1.0.1",
  "reference_role": "Original verification manuscript; retained as provenance, not as the current pagination of the companion paper.",
  "release_note": "arXiv ancillary packaging; mathematical code and data unchanged from version 1.0."
}


==> anc/build_document.py <==
#!/usr/bin/env python3
"""Build a self-contained LaTeX supplement from the regenerated exact data.

Run verify.py first. This renderer does not perform mathematical verification;
its inputs are the verified JSON outputs. The resulting TeX has no external
\\input files and compiles independently with pdfLaTeX.
"""
from __future__ import annotations
import argparse
import hashlib
import json
from pathlib import Path
import sympy as sp

ROOT=Path(__file__).resolve().parent

def tex_matrix(rows,env='pmatrix'):
    return r'\begin{'+env+'}\n'+(' \\\\\n'.join(' & '.join(sp.latex(sp.sympify(v)) for v in row) for row in rows))+'\n'+r'\end{'+env+'}'

def polynomial_display(label,expression,variables,max_terms=6):
    p=sp.Poly(sp.sympify(expression),*map(sp.Symbol,variables))
    terms=[]
    for powers,coeff in p.terms():
        mon=sp.prod(sp.Symbol(v)**e for v,e in zip(variables,powers))
        val=abs(coeff)*mon
        terms.append((coeff<0,sp.latex(val)))
    chunks=[]
    for start in range(0,len(terms),max_terms):
        parts=[]
        for j,(negative,term) in enumerate(terms[start:start+max_terms],start):
            if negative:parts.append('- '+term)
            elif j==0:parts.append(term)
            else:parts.append('+ '+term)
        chunks.append(' '.join(parts))
    rows=[label+' &='+chunks[0]]+[r'&\quad '+x for x in chunks[1:]]
    return '\\[\n\\begin{aligned}\n'+' \\\\\n'.join(rows)+'\n\\end{aligned}\n\\]\n'

def component(row):
    name={'Is':r'\mathcal I_s','Ks':r'\mathcal K_s','G':r'\mathcal G^0',
          'Il':r'\mathcal I_l','Kl':r'\mathcal K_l','C':r'\mathcal C'}[row['matrix']]
    sign='-' if row['sign']<0 else ''
    return sign+r'('+name+r')_{'+str(row['row'])+','+str(row['column'])+'}'

def selection_table(rows,short=False):
    out=[r'\[\begin{array}{c|l@{\qquad}c|l}',r'\text{label}&\text{component}&\text{label}&\text{component}\\\hline']
    split=(len(rows)+1)//2
    for i in range(split):
        a=rows[i];b=rows[i+split] if i+split<len(rows) else None
        def lab(x):
            s=x['label'];return s[0]+'_{'+s[1:]+'}'
        out.append(lab(a)+' & '+component(a)+' & '+(lab(b)+' & '+component(b) if b else ' & ')+r'\\')
    out.append(r'\end{array}\]')
    return '\n'.join(out)


def build(data: Path, output: Path):
    load=lambda n:json.loads((data/n).read_text())
    checks=load('verification_results.json')
    if checks['status']!='PASS':raise ValueError('The verification result is not PASS')
    ld=load('long_polynomials.json');sd=load('short_polynomials.json');jd=load('short_jacobian.json')
    nm=load('normalization_matrices.json');sq=load('square_zero_data.json')
    source=json.loads((ROOT/'SOURCE.json').read_text())
    count=checks['total_checks']
    parts=[r'''\documentclass[11pt]{amsart}
\usepackage[T1]{fontenc}
\usepackage{lmodern}
\usepackage[a4paper,margin=24mm]{geometry}
\usepackage{amsmath,amssymb,mathtools,booktabs,array,longtable}
\usepackage[hidelinks]{hyperref}
\usepackage{microtype}
\setlength{\parskip}{2pt}
\setlength{\emergencystretch}{2em}
\allowdisplaybreaks[1]
\raggedbottom
\newcommand{\id}{\mathrm{id}}
\newcommand{\GL}{\operatorname{GL}}
\newcommand{\End}{\operatorname{End}}
\newcommand{\ad}{\operatorname{ad}}
\newcommand{\diag}{\operatorname{diag}}
\newcommand{\Q}{\mathbb Q}
\newcommand{\Z}{\mathbb Z}
\renewcommand{\thesection}{S\arabic{section}}
\numberwithin{equation}{section}
\title[Computational supplement: triality groups]{Computational supplement to\\
Automorphisms of triality groups over local rings}
\author{Elena I. Bunina}
\author{Avi Berezovskiy}
\author{Deep H. Makadiya}
\date{Version 1.0.1}
\begin{document}
\begin{abstract}
We record the exact finite calculations used in the companion paper:
the coherent root formulas and Weyl signs, the normalization equations
and their $23\times23$ Jacobian, the root-recognition centralizers,
the identities for extraction of root factors, and the square-zero
representation. The accompanying Python code reconstructs the matrices
and polynomials and checks the stated identities without numerical
sampling. The mathematical arguments using these calculations remain
in the paper, including Appendices A and B.
\end{abstract}
\maketitle

\section{Scope, conventions, and reproduction}

References to sections, lemmas, and equations are to the companion
paper~\cite{paper}. The original verification source is identified
in \texttt{SOURCE.json}; the cited numbering and formulas are
unchanged in the revised manuscript.

The verification uses integer and rational arithmetic, polynomial
expansion, exact elimination, and exact Lie brackets. Three independent
slots $(t_0,t_1,t_2)$ stand for $(t,\rho(t),\rho^2(t))$.
Thus a polynomial identity is checked before specialization to a
coefficient ring, not only on a field or on random parameters.
The root-recognition row reductions use unit pivots over $\Z$;
the stabilizer reductions use unit pivots over $\Z[1/2]$.
These certificates do not rely merely on a rank computation over $\Q$.

This supplement verifies the finite identities, not the classification
theorems by a formal proof assistant. The arguments involving locality,
faithfully flat descent, the graded cover, normal subgroups, and the
external field theorems are the proofs in the paper. In particular,
checking a rank-one matrix word here does not assert a new relation
in an abstract covering group.

\smallskip\noindent\emph{Reproduction.}
From the extracted package directory, install the pinned dependency
and run:
\begin{verbatim}
python -m pip install -r requirements.txt
python verify.py --output build --compare data
\end{verbatim}
The verifier reads no saved polynomial or matrix as mathematical input:
\texttt{model.py} defines the displayed root matrices, and
\texttt{verify.py} reconstructs every tested expression.
Only after verification does \texttt{--compare data} compare the new
outputs with the bundled files. A failed identity or comparison exits
with a nonzero status. The environment tested for this release is
Python 3.13.5 with SymPy 1.14.0.

To regenerate this self-contained TeX file and compile it:
\begin{verbatim}
python build_document.py --data build --output supplement.tex
pdflatex supplement.tex
pdflatex supplement.tex
\end{verbatim}
''']
    groups=[('Root coordinates, Weyl action, coefficient identities','coordinate_checks'),
       ('Normalization and matrix centralizers','normalization_checks'),
       ('Root recognition and the form correction','recognition_checks'),
       ('Rank-one and auxiliary identities','auxiliary_checks'),
       ('Root-factor extraction','extraction_checks'),
       ('Square-zero representation and pinned Lie action','square_zero_checks')]
    runtime=load('runtime.json')
    # Explicit expected suite sizes are read from the check identifier organization.
    suite_counts=[237,105,27,12,43,488]
    if sum(suite_counts)!=count:raise ValueError('Update the suite table after changing checks')
    parts.append(r'\begin{samepage}\smallskip\noindent\emph{Verification record.} The bundled run passes all '+str(count)+r' checks:'+'\n'+r'\begin{center}\begin{tabular}{p{.80\linewidth}r}\toprule Calculation & Checks\\\midrule'+'\n')
    for (title,_),n in zip(groups,suite_counts):parts.append(title+' & '+str(n)+r'\\'+'\n')
    parts.append(r'\bottomrule\end{tabular}\end{center}\end{samepage}'+'\n'+r'''Individual identifiers and results are listed in
\texttt{data/verification\_results.json}. The 20 deterministic data
files are reproduced byte for byte; \texttt{runtime.json} separately
records the environment and elapsed times and is not compared.

\section{Integral root matrices and signed relations}

The ordered matrix basis is
$(e_1,e_2,e_3,e_4,e_{-1},e_{-2},e_{-3},e_{-4})$, and
\[
 J_8=\begin{pmatrix}0&I_4\\I_4&0\end{pmatrix},\qquad
 X_r(t)=I_8+tM_r.
\]
For $i<j$, the four sign conventions are
\begin{align*}
 M_{e_i-e_j}&=E_{i,j}-E_{-j,-i},&
 M_{-e_i+e_j}&=E_{j,i}-E_{-i,-j},\\
 M_{e_i+e_j}&=E_{i,-j}-E_{j,-i},&
 M_{-e_i-e_j}&=-E_{-i,j}+E_{-j,i}.
\end{align*}
For all 24 absolute roots, the script checks $M_{-r}=M_r^t$,
$M_r^2=0$, $X_r(t)^tJ_8X_r(t)=J_8$, and $\det X_r(t)=1$.
The simple roots are
\[
 \alpha_1=e_1-e_2,\quad \alpha_2=e_2-e_3,\quad
 \alpha_3=e_3-e_4,\quad \alpha_4=e_3+e_4.
\]
The relative roots are
$b,a,c=b+a,d=2b+a,e=3b+a,f=3b+2a$.
For a short root, the following table lists its three absolute factors
and their coefficients, in order. Long parameters $v$ are fixed.
\[
\begin{array}{c|lll}
 b&\alpha_4:t_0&\alpha_1:t_1&\alpha_3:t_2\\
 a&\alpha_2:v&&\\
 c&\alpha_2+\alpha_4:t_0&\alpha_1+\alpha_2:-t_1&\alpha_2+\alpha_3:t_2\\
 d&\alpha_2+\alpha_3+\alpha_4:t_1&\alpha_1+\alpha_2+\alpha_4:t_2&
       \alpha_1+\alpha_2+\alpha_3:t_0\\
 e&\alpha_1+\alpha_2+\alpha_3+\alpha_4:v&&\\
 f&\alpha_1+2\alpha_2+\alpha_3+\alpha_4:v&&
\end{array}
\]
Negative roots negate the absolute roots and retain all coefficients;
thus $y_{-\gamma}(t)=y_\gamma(t)^t$.
Both additivity and orthogonality are checked in all twelve charts.

Put $U_s=y_b(1)$, $U_l=y_a(1)$,
$N_s=y_b(1)y_{-b}(-1)y_b(1)$,
$N_l=y_a(1)y_{-a}(-1)y_a(1)$, and $H_i=N_i^2$.
The generated signed monomial matrix group is enumerated directly:
it has order 48, its diagonal subgroup has order four, and its induced
Weyl action has order twelve. No two representatives differ by $-I_8$.
The checked Weyl table is
\[
\begin{array}{c|rrrrrr}
 \gamma&b&a&c&d&e&f\\\hline
 (s_s\gamma,\epsilon_{s,\gamma})&(-b,-1)&(e,-1)&(d,-1)&(c,1)&(a,1)&(f,1)\\
 (s_l\gamma,\epsilon_{l,\gamma})&(c,1)&(-a,-1)&(b,-1)&(d,1)&(f,1)&(e,-1)
\end{array}
\]
in $N_i y_\gamma(t)N_i^{-1}=y_{s_i\gamma}(\epsilon_{i,\gamma}t)$.
For negative input roots the output root is negated and the parameter
sign is unchanged. All 24 signed transitions are checked directly.

\smallskip\noindent\emph{Commutators.}
We retain both conventions of the paper:
\[
 [g,h]_R=g^{-1}h^{-1}gh,\qquad [g,h]_L=ghg^{-1}h^{-1}.
\]
Write $T(t)=t_0+t_1+t_2$,
$t^\#=(t_1t_2,t_2t_0,t_0t_1)$, $N(t)=t_0t_1t_2$;
products of triples are componentwise and $t\times u$ is the
polarization of $\#$. The five positive relations are
\begin{align*}
 [y_a(v),y_b(t)]_R&=y_c(vt)y_d(-vt^\#)y_e(vN(t))y_f(v^2N(t)),\\
 [y_a(v),y_e(w)]_R&=y_f(vw),\\
 [y_c(t),y_b(u)]_R&=y_d(-(t\times u))y_e(T(tu^\#))y_f(T(ut^\#)),\\
 [y_d(t),y_b(u)]_R&=y_e(-T(tu)),\\
 [y_c(t),y_d(u)]_R&=y_f(T(tu)).
\end{align*}
The remaining positive pairs commute. The verifier transports these
relations by the signed Weyl action and directly checks one identity
for each of the 60 unordered distinct nonopposite signed pairs.
The complete list, including the input signs and output factor order,
is in \texttt{signed\_commutators.json}. Reversed inputs reverse the
output word and negate its parameters; factors are not silently reordered.

The coefficient identities used in Theorem 4.2 and Lemma 5.8 are also
expanded on independent slots:
\[
 2tu=t\times u+T(t)u+T(u)t-T(t\times u),\qquad
 2t^\#=T(t)^2-T(t^2)-2tT(t)+2t^2.
\]

\section{Normalization equations}

The matrices below are exactly the coordinate forms in Appendix A.1
of the paper. Set $W_s=N_lN_sN_lN_sN_l$ and
$W_l=N_sN_lN_sN_lN_s$.
Their squares are $H_s$ and $H_l$, respectively.
The linear equations $X_sW_s=W_sX_s$ and $X_lW_l=W_lX_l$
have the following full solution spaces over rings with $2$ invertible.
''')
    parts.append(r'\[X_s='+tex_matrix(nm['Xs'])+r'\]'+'\n')
    parts.append(r'\[X_l='+tex_matrix(nm['Xl'])+r'\]'+'\n')
    parts.append(r'''
The script checks the parametrizations by substitution and by elementary
row reductions with unit pivots over $\Z[1/2]$. The ranks are 40 and 48,
leaving 24 and 16 independent coordinates.

\subsection{Retained words and residual matrices}

Write $s=N_s$ and $l=N_l$. The six required Weyl words are
\[
\begin{array}{c|ccc}
 &R_s[3]&R_s[5]&R_s[8]\\\hline
 \text{word}&l^{-1}X_sl&H_lX_sH_l&slX_s(sl)^{-1}\\
 \text{standard value}&y_c(-1)&y_b(-1)&y_d(-1)
\end{array}
\]
\[
\begin{array}{c|ccc}
 &R_l[3]&R_l[5]&R_l[8]\\\hline
 \text{word}&sX_ls^{-1}&lsX_l(ls)^{-1}&H_sX_lH_s\\
 \text{standard value}&y_e(-1)&y_f(-1)&y_a(-1).
\end{array}
\]
The inversion equations identify $R_s[5]=X_s^{-1}$ and
$R_l[8]=X_l^{-1}$. Define the polynomial residuals
\begin{align*}
 \mathcal I_s&=X_sH_lX_s-H_l,&\mathcal K_s&=(X_sN_s)^3-I_8,\\
 \mathcal I_l&=X_lH_sX_l-H_s,&\mathcal K_l&=(X_lN_l)^3-I_8,\\
 \mathcal C&=X_lR_l[5]-R_l[5]X_l,\\
 \mathcal G&=X_sX_lR_s[5]R_l[8]-R_s[3]R_s[8]R_l[3]R_l[5]^2.
\end{align*}
They vanish at $(U_s,U_l)$, including the standard mixed identity
\[
 [y_b(1),y_a(1)]_L=y_c(-1)y_d(-1)y_e(-1)y_f(-2).
\]
All component indices below are $1,\ldots,8$ in the original matrix
basis, not in the reordered hyperbolic-plane basis.

\subsection{The fifteen long-root polynomials}

The component selection is the one in Appendix A.2 of the paper:
''')
    parts.append(selection_table(ld['equations']))
    for row in ld['equations']:
        label=row['label'][0]+'_{'+row['label'][1:]+'}'
        parts.append(polynomial_display(label,row['polynomial'],ld['variables'],5))
    parts.append(r'''
The eliminations in Proposition A.1 first give
\[
 l_2=l_4=l_{13}=l_{15}=0,\quad l_9=l_6,\quad l_8l_{11}=l_6^2,
\]
and then
\[
 l_1=l_{14}=l_{10}=l_5=0,\qquad
 l_3=l_{16}=l_7=l_{12}=1,\qquad l_8-l_{11}=1.
\]
The file \texttt{long\_elimination.json} records the specialized
expressions at these stages. The invertibility arguments are those in
the paper. In particular $C_{31},C_{32}$ each have an
additional factor $2$, which is cancelled in the stated local setting.
With $p=-l_{11}$ and $z=-l_6$, the remaining equation is
$p^2-p-z^2=0$.

The converse check is performed in
$\Z[p,z]/(p^2-p-z^2)$: division by the monic polynomial in $z$
leaves zero residual in
\[
 X_l(p,z)A(-z,p,0,1)-A(-z,p,0,1)U_l.
\]
Here $A$ is the four-parameter Tits centralizer of Proposition 3.4.
The determinant of the correcting matrix reduces to $p^3$;
it is a unit for $p\in1+J$. Its commutation with $N_s,N_l$ and
the long inversion, cubic, and commuting relations are checked as well.

\subsection{The twenty-three short-root polynomials}

Set $X_l=U_l$ and write $\mathcal G^0$ for the resulting
specialization. The entries and their signs are precisely those of
Appendix A.3:
''')
    parts.append(selection_table(sd['equations'],True))
    parts.append(r'The expanded polynomials are:'+'\n')
    for row in sd['equations']:
        parts.append(polynomial_display('F_{'+row['label'][1:]+'}',row['polynomial'],sd['variables']))
    parts.append(r'''
\subsection{The Jacobian and the comparison solution}

The standard tuple, in the order $s_1,\ldots,s_{24}$, is
\[
 \mathbf s^0=(1,1,-1,1,0,1,-1,0,0,0,1,0,
               0,0,-1,1,0,0,1,0,0,0,-1,1).
\]
Every $F_i$ vanishes there. Hold $s_2$ fixed and order the remaining
columns as $(s_1,s_3,s_4,\ldots,s_{24})$. Put
\[
 J_{ij}=\left.\frac{\partial F_i}{\partial s_{k_j}}\right|_{\mathbf s^0},
 \qquad(k_1,\ldots,k_{23})=(1,3,4,\ldots,24).
\]
The next table prints the complete integer matrix: row headings are
$i$ in $F_i$, and column headings are the variable subscripts $k_j$.
''')
    # Keep the entire numerical Jacobian together. Use plain integer headings.
    arr=[r'\begin{center}',r'\begingroup\small\setlength{\arraycolsep}{2.6pt}\renewcommand{\arraystretch}{1.1}',
         r'$\begin{array}{r|'+('r'*23)+'}',
         ' & '+' & '.join(x[1:] for x in jd['columns'])+r'\\\hline']
    for i,row in enumerate(jd['matrix'],1):arr.append(str(i)+' & '+' & '.join(map(str,row))+r'\\')
    arr.extend([r'\end{array}$',r'\endgroup',r'\end{center}'])
    parts.append('\n'.join(arr)+'\n')
    parts.append(r'''
Both exact Bareiss elimination and the Berkowitz determinant algorithm
give
\[
 \boxed{\det J=+384=2^7\cdot3.}
\]
The same row order, column order, and standard point occur in
\texttt{short\_jacobian.json} and \texttt{short\_jacobian.csv}.

For $\kappa$ invertible, set $C_\kappa=A(0,1,0,\kappa)$.
The script verifies every retained residual at
$X_s=C_\kappa^{-1}U_sC_\kappa$, $X_l=U_l$, and checks
$(X_s)_{3,4}=\kappa$. Thus the determinant is used for the local
\emph{uniqueness} argument; this explicit centralizer orbit provides
\emph{existence}. Neither a numerical root finder nor a Hensel-lifting
procedure is used.

\section{Linear centralizers and root recognition}

For a list of constant matrices $U$, the verifier forms the system
$YU-UY=0$ on the 64 entries of $Y$ in row-major order.
It records every row interchange, scaling, and row addition.
The files \texttt{linear\_*.json} contain the row-operation trace,
nonzero reduced rows, pivot values, the displayed kernel basis, and
unit free coordinates. All residual rows are zero.

\begin{center}
\begin{tabular}{lrrrr}
\toprule System & Rows & Rank & Free & Pivot ring\\\midrule
$X_sW_s=W_sX_s$ &64&40&24&$\Z[1/2]$\\
$X_lW_l=W_lX_l$ &64&48&16&$\Z[1/2]$\\
Tits centralizer &128&60&4&$\Z[1/2]$\\
Constant-frame centralizer &256&62&2&$\Z[1/2]$\\
Long-root recognition &448&61&3&$\Z$\\
Short-root recognition &320&57&7&$\Z$\\
\bottomrule
\end{tabular}
\end{center}

The Tits centralizer is $A(a,b,c,d)$: on each of the first three
hyperbolic planes it has block $bI_2+aP_2$, and on the last plane
it has block $dI_2+cP_2$, with
$P_2=\left(\begin{smallmatrix}0&1\\1&0\end{smallmatrix}\right)$.
The checked determinant is $(b^2-a^2)^3(d^2-c^2)$.
Let $Q_0$ exchange $e_4,e_{-4}$ and fix the other basis vectors.
The frame centralizer is $\Z[1/2]I_8+\Z[1/2]Q_0$.
The projectors $P_\pm=(I_8\pm Q_0)/2$ have ranks seven and one,
and $\det(uP_++vP_-)=u^7v$.

\subsection{The long-root system}

The seven constants are at $-b,a,c,d,-d,-e,f$.
The verified kernel of their commutation system is
\[
 Y=-z_0M_{\alpha_2}+z_1Q_0+z_2I_8.
\]
Its determinant is $(z_1+z_2)^7(z_2-z_1)$.
The selected entries of $Y^tJ_8Y-J_8$ are
$2z_1z_2$ and $z_1^2+z_2^2-1$.
After the cancellation in Lemma 4.1 gives $z_1=0$, $z_2^2=1$,
rescaling gives $X_{\alpha_2}(-z_0/z_2)$.
There are 61 pivots, all $\pm1$, so the displayed kernel calculation
is valid over arbitrary coefficient rings, not just characteristic zero.

\subsection{The short-root system}

The five constants are at $b,-a,e,f,-f$. The full kernel is
''')
    rec=load('recognition_forms.json')
    parts.append(r'{\small\[Y='+tex_matrix(rec['short'])+r'\]}'+'\n')
    parts.append(r'''
There are 57 pivots, all $\pm1$. The selected orthogonality entries
are $2z_4z_6$ and $z_4^2+z_6^2-1$, and
\[
 \det Y=(z_4+z_6)^7(z_6-z_4).
\]
After the paper's cancellation and rescaling, put $z_4=0$, $z_6=1$.
The entries $(4,7)$ and $(7,7)$ of $Y^tJ_8Y-J_8$ are respectively
$-(z_1+z_2)$ and $2(z_0+z_2z_5)$.
Substitution of $z_2=-z_1$, $z_0=z_1z_5$ gives the checked identity
\[
 Y=X_{\alpha_4}(z_1)X_{\alpha_1}(-z_3)X_{\alpha_3}(-z_5).
\]
The subsequent fixed-point condition is the argument in Lemma 4.1.

\smallskip\noindent\emph{The form correction.}
The script also checks the projector algebra used in Theorem 3.9.
Under $s^2=uv$, the matrix $D=P_++(u/s)P_-$ satisfies
\[
 D(uP_++vP_-)D=uI_8,\qquad
 \det D\,(su^3)=u^4.
\]
It centralizes $N_s,N_l,U_s,U_l$.
The existence of $u,v,s$ with these relations is proved in the paper,
not assumed as an output of the computation.

\section{Extraction identities}

This section uses the left commutator and the abbreviations
$a(t)=y_a(t)$, $a_-(t)=y_{-a}(t)$, and similarly for the other roots.
All identities below are checked by exact matrix multiplication with
independent coefficient slots. The normality arguments that use them
are Appendix B of the paper.

For $D=d(u)e(v)f(w)$ the checks give
\[
 [a(1),D]_L=f(v),\qquad [a_-(1),D]_L=e(w).
\]
For $x=c(t)d(u)e(v)f(w)$, put
$z(r)=[a_-(r),x]_L$ and $z(r,s)=[a(s),z(r)]_L$.
Without specializing $u$ or $v$ to zero, one obtains
\begin{align*}
 z(1)&=b(t)d(-t^\#)e(w+N(t))f(-N(t)),\\
 Z_-:=z(-1,1/2)&=c(-t/2)d(t^\#/2)e(-N(t)/2)f(-w/2+3N(t)/4),\\
 Z_+:=z(1,-1/2)&=c(-t/2)d(-t^\#/2)e(-N(t)/2)f(-w/2-3N(t)/4),\\
 Z_-^{-1}Z_+&=d(-t^\#)f(-3N(t)/2).
\end{align*}
The norm-removal identities are
\begin{align*}
 [d(t^\#),b(-t/3)]_L&=e(N(t)),\\
 z(1)f(N(t))e(-N(t))d(t^\#)&=b(t)e(w),\\
 [f_-(1),b(t)e(w)]_L&=a_-(-w).
\end{align*}
For the canonical positive word
$z=b(t_1)a(t_2)c(t_3)d(t_4)e(t_5)f(t_6)$,
\[
 [a(1),z]_L=c(t_1)d(t_1^\#)e(N(t_1))f(t_5-N(t_1)).
\]
After removing $b(t_1)$, the commutator with $b(1)$ is collected
exactly; its $b,a$ coordinates are zero and its $c$ coordinate is
$-t_2$. The remaining coordinates, not needed for extraction, are
recorded in \texttt{extraction\_data.json}.

For a fixed parameter $t$, put $u=[a(-t),a_-(1)]_L$.
The big-cell reduction uses the checked identity
\[
 a_-(-1)[u^{-1},b(1)]_La_-(1)
 =b(-t)c(t^2)d(t^2+t^3)e(t^2+t^3+t^4)f(-t^4-2t^5).
\]
In particular, the leading short parameter is exactly $-t$.
For $w_\gamma=y_\gamma(1)y_{-\gamma}(-1)y_\gamma(1)$,
the cleanup identity is
\[
 w_f[e(1),d_-(u_0)f_-(v_0)]_Lw_f^{-1}
 =b(u_0)d(-u_0^\#)e(N(u_0)-v_0)f(-N(u_0)).
\]
Every root direction in the prefixes and suffixes used for cleanup
is checked to commute with $e(1)$. The signed $w_f$ transport is
\[
\begin{array}{c|rrrrrrr}
 \gamma&b&c&d&e&f&-a&-c\\\hline
 w_f(\gamma)&b&-d&-c&-a&-f&e&d\\
 \text{parameter sign}&1&-1&1&1&-1&-1&-1
\end{array}
\]
and the only required negative interchange is
\[
 [d_-(-p),c_-(q)]_L=f_-(-T(pq)).
\]
Finally $W=w_aw_c$ has the following checked transitions:
\[
\begin{array}{c|rrrrrr}
 \gamma&b&d&e&f&-a&-c\\\hline
 W(\gamma)&d&c&f&a&e&b\\
 \text{parameter sign}&1&-1&1&1&-1&1.
\end{array}
\]
Consequently, with the factors retained in their original order,
\[
 W\bigl(b(-t)d(q)e(r)f(s)a_-(v)c_-(u)\bigr)W^{-1}
 =d(-t)c(-q)f(r)a(s)e(-v)b(u).
\]
The last checks are
$[d(-t),b(1/3)]_L=e(t)$ and $N_se(t)N_s^{-1}=a(t)$.
These are the finite identities used before arbitrary-order extraction;
the computation does not replace its normal-subgroup argument.

\section{The square-zero representation}

Let $V=\Q^2$, $R=\Q\oplus V$, $V^2=0$, and
\[
 A_0=\begin{pmatrix}0&-1\\1&-1\end{pmatrix},\qquad
 \rho(q,v)=(q,A_0v).
\]
The script checks $A_0^3=I$, $A_0^2+A_0+I=0$, and
$\det(A_0-I)=3$. Thus the coefficient trace in this example is
$T(q,v)=(3q,0)$.
The pinned action $\tau_*$ on $\mathfrak{so}_8$ is reconstructed
from $\alpha_1\mapsto\alpha_3\mapsto\alpha_4\mapsto\alpha_1$
by brackets of simple root vectors. Negative root images are transposes,
and the simple coroots are permuted in the same way.
The script checks order three and bracket preservation for all 378
unordered pairs in a 28-element root-and-Cartan basis.
It does not represent triality by an $8\times8$ conjugating matrix.

\subsection{The fourteen-dimensional fixed space}

Put $E_b=M_{\alpha_4}+M_{\alpha_1}+M_{\alpha_3}$,
$E_a=M_{\alpha_2}$, $F_b=E_b^t$, and $F_a=E_a^t$.
They act by Lie brackets. Define
\[
 w_d(v)=M_{e_2+e_3}\otimes A_0v
        +M_{e_1+e_4}\otimes A_0^2v+M_{e_1-e_4}\otimes v,
\]
and define the remaining weight maps by
\[
\begin{gathered}
 w_c=F_bw_d,\quad w_b=F_aw_c,\quad w_0=F_bw_b,\\
 w_{-b}=\tfrac12F_bw_0,\quad w_{-c}=F_aw_{-b},\quad w_{-d}=F_bw_{-c}.
\end{gathered}
\]
The seven weights, in order, are $(d,c,b,0,-b,-c,-d)$.
The resulting 14 columns form the matrix $\Xi$ in
\texttt{square\_zero\_data.json}. The tensor basis is ordered first
by the 28-dimensional Lie basis and then by the two coefficient basis
vectors; the columns are ordered first by weight and then by coefficient.
The exact checks are
\[
 (\tau_*\otimes A_0-I_{56})\Xi=0,\qquad
 \operatorname{rank}\Xi=14,\qquad
 \operatorname{rank}(\tau_*\otimes A_0-I_{56})=42.
\]
Thus the columns span the complete fixed space $V_{14}$.
The zero-weight formula is also checked:
\[
 w_0(v)=H_{\alpha_4}\otimes v+H_{\alpha_1}\otimes A_0v
                         +H_{\alpha_3}\otimes A_0^2v.
\]

\subsection{Action table and commutant}

The checked table is
\[
\begin{array}{c|rrrrrrr}
 &w_d&w_c&w_b&w_0&w_{-b}&w_{-c}&w_{-d}\\\hline
 E_b&0&w_d&0&2w_b&w_0&0&w_{-c}\\
 F_b&w_c&0&w_0&2w_{-b}&0&w_{-d}&0\\
 E_a&0&0&w_c&0&0&w_{-b}&0\\
 F_a&0&w_b&0&0&w_{-c}&0&0
\end{array}
\]
Each $14\times14$ operator is the corresponding $7\times7$ matrix
tensored with $I_2$. The simple root actions computed by conjugation
agree with their finite exponentials; the short and long nilpotence
indices are three and two. The torus point $t(2,3)$ has eigenvalues
\[
 12,6,2,1,1/2,1/6,1/12
\]
on the seven weights, each twice. Its distinct eigenvalues force an
equivariant endomorphism to have seven $2\times2$ blocks.
The four root operators impose rank 24 on the 28 block entries,
leaving exactly a common block $L\in M_2(\Q)$.
For a generic matrix $L$, the script checks
\[
 T_L=I_7\otimes L,\qquad [T_L,E_b]=[T_L,F_b]=[T_L,E_a]=[T_L,F_a]=0,
 \qquad \det T_L=(\det L)^7.
\]
Here operators are expressed in the $\Xi$ basis; in ambient coordinates
the action is $\Xi(I_7\otimes L)\Xi^{-1}$ on its image.

\subsection{Radical root words and additional coefficient actions}

Linearizing the six short charts gives the checked readout
\[
\begin{array}{c|rrrrrr}
 \gamma&b&-b&c&-c&d&-d\\\hline
 r_\gamma(v)&-w_b(v)&w_{-b}(v)&-w_c(v)&-w_{-c}(v)&w_d(v)&-w_{-d}(v).
\end{array}
\]
The verifier evaluates the following word in the actual square-zero
matrix algebra, retaining the constant matrix and both nilpotent
coefficients and setting all products of nilpotent coefficients to zero:
\[
 \iota(w_0(v))=y_{-b}(1)y_b(-v)y_{-b}(-1)y_b(v)y_{-b}(-v).
\]
Together with the argument about constants in the paper, these data
give $E_Q(R)=G_Q(R)=V_{14}\rtimes G_2(\Q)$ and the actions
$(Z,g)\mapsto(T_LZ,g)$. The short-root rule is $q+v\mapsto q+Lv$;
long parameters are fixed rationals.

The normalizer comparison is checked directly:
\[
 J_1=\begin{pmatrix}1&0\\1&-1\end{pmatrix},\quad
 J_1A_0J_1^{-1}=A_0^2,\quad
 \det(pI+qA_0)=p^2-pq+q^2.
\]
For $L=\diag(1,2)$,
\[
 LA_0L^{-1}=\begin{pmatrix}0&-1/2\\2&-1\end{pmatrix}
 \notin\{A_0,A_0^2\}.
\]
The group action uses the multiplicity space, not generally
$\id_{\mathfrak g}\otimes L$ on the ambient tensor product.
On $w_d(v)$ the latter gives $LA_0v,LA_0^2v,Lv$, whereas
$T_Lw_d(v)=w_d(Lv)$ has $A_0Lv,A_0^2Lv,Lv$.

\section{Package contents and source identification}

\begin{center}
\begin{tabular}{>{\raggedright\arraybackslash}p{.33\linewidth}>{\raggedright\arraybackslash}p{.60\linewidth}}
\toprule File & Purpose\\\midrule
\texttt{supplement.pdf}
 & The readable supplement; its TeX source is generated below.\\
\texttt{model.py}
 & Integral absolute matrices and coherent relative charts.\\
\texttt{verify.py}
 & Exact checks and regeneration of all mathematical data.\\
\texttt{build\_document.py}
 & Regenerates the self-contained TeX source from checked data.\\
\texttt{check\_integrity.py}
 & Verification of the distributed file hashes.\\
\texttt{requirements.txt}
 & Pinned symbolic-computation dependency.\\
\texttt{data/}
 & Expanded polynomials, the Jacobian, row-operation certificates,
 Weyl and commutator data, square-zero matrices, and the check record.\\
\texttt{SOURCE.json}
 & The original verification PDF filename, length, and fingerprint.\\
\texttt{SHA256SUMS}
 & Integrity hashes for the distributed files.\\
\bottomrule
\end{tabular}
\end{center}

Matrix entries in JSON are exact integers or rational/polynomial strings.
Polynomial strings use Python/SymPy notation, with \texttt{**} for powers.
The data files are outputs; editing them does not change the expressions
reconstructed by the verifier and will be detected by the comparison.
The original verification PDF is identified but is not duplicated in the package.

\smallskip\noindent Original verification PDF SHA-256:
\begin{center}\small\texttt{'''+source['sha256']+r'''}\end{center}

\begin{thebibliography}{1}
\bibitem{paper}
E.~I.~Bunina, A.~Berezovskiy, and D.~H.~Makadiya,
\emph{Automorphisms of triality groups over local rings},
companion manuscript.
\end{thebibliography}
\end{document}
''')
    output.write_text(''.join(parts),encoding='utf-8')


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--data',type=Path,default=ROOT/'data')
    parser.add_argument('--output',type=Path,default=ROOT/'supplement.tex')
    args=parser.parse_args();build(args.data,args.output)

if __name__=='__main__':main()


==> anc/check_integrity.py <==
#!/usr/bin/env python3
"""Check SHA256SUMS using only the Python standard library."""
from __future__ import annotations
import hashlib
from pathlib import Path
import sys


def main() -> int:
    root=Path(__file__).resolve().parent
    manifest=root/'SHA256SUMS'
    if not manifest.is_file():
        print('Missing SHA256SUMS',file=sys.stderr)
        return 1
    failed=[];count=0
    for line in manifest.read_text(encoding='utf-8').splitlines():
        if not line.strip():continue
        try:
            expected,name=line.split('  ',1)
            target=(root/name).resolve()
            if not target.is_relative_to(root):
                raise ValueError('Path escapes the package')
            actual=hashlib.sha256(target.read_bytes()).hexdigest()
            if actual!=expected:failed.append(name)
        except (OSError,ValueError):
            failed.append(line)
        count+=1
    if failed:
        print('FAIL: '+', '.join(failed),file=sys.stderr)
        return 1
    print(f'PASS: {count} distributed files match SHA256SUMS.')
    return 0

if __name__=='__main__':raise SystemExit(main())


==> anc/data/extraction_data.json <==
{
  "canonical_second_commutator": [
    [
      "b",
      [
        "0",
        "0",
        "0"
      ]
    ],
    [
      "a",
      [
        "0",
        "0",
        "0"
      ]
    ],
    [
      "c",
      [
        "-t2",
        "-t2",
        "-t2"
      ]
    ],
    [
      "d",
      [
        "-t2 + t3_1 + t3_2",
        "-t2 + t3_0 + t3_2",
        "-t2 + t3_0 + t3_1"
      ]
    ],
    [
      "e",
      [
        "-t2 + t3_0 + t3_1 + t3_2 + t4_0 + t4_1 + t4_2",
        "-t2 + t3_0 + t3_1 + t3_2 + t4_0 + t4_1 + t4_2",
        "-t2 + t3_0 + t3_1 + t3_2 + t4_0 + t4_1 + t4_2"
      ]
    ],
    [
      "f",
      [
        "-2*t2**2 + t2*t3_0 + t2*t3_1 + t2*t3_2 + t2*t4_0 + t2*t4_1 + t2*t4_2 + t3_0*t3_1 + t3_0*t3_2 + t3_1*t3_2",
        "-2*t2**2 + t2*t3_0 + t2*t3_1 + t2*t3_2 + t2*t4_0 + t2*t4_1 + t2*t4_2 + t3_0*t3_1 + t3_0*t3_2 + t3_1*t3_2",
        "-2*t2**2 + t2*t3_0 + t2*t3_1 + t2*t3_2 + t2*t4_0 + t2*t4_1 + t2*t4_2 + t3_0*t3_1 + t3_0*t3_2 + t3_1*t3_2"
      ]
    ]
  ],
  "final_W_action": {
    "-a": [
      "e",
      -1
    ],
    "-c": [
      "b",
      1
    ],
    "b": [
      "d",
      1
    ],
    "d": [
      "c",
      -1
    ],
    "e": [
      "f",
      1
    ],
    "f": [
      "a",
      1
    ]
  },
  "negative_supports": {
    "-a": [],
    "-c": [
      "-a"
    ],
    "-d": [
      "-a",
      "-c",
      "-f"
    ],
    "-e": [
      "-a",
      "-c",
      "-d",
      "-f"
    ],
    "-f": []
  },
  "wf_action": {
    "-a": [
      "e",
      -1
    ],
    "-c": [
      "d",
      -1
    ],
    "b": [
      "b",
      1
    ],
    "c": [
      "-d",
      -1
    ],
    "d": [
      "-c",
      1
    ],
    "e": [
      "-a",
      1
    ],
    "f": [
      "-f",
      -1
    ]
  }
}


==> anc/data/linear_frame.json <==
{
  "coefficient_ring": "Z[1/2]",
  "free_coordinates_1based": [
    [
      4,
      4
    ],
    [
      4,
      8
    ]
  ],
  "kernel_coefficients": [
    [
      1,
      1
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      1,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      0
    ],
    [
      1,
      0
    ]
  ],
  "kernel_dimension": 2,
  "matrix_shape": [
    256,
    64
  ],
  "nonzero_rows": [
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ]
  ],
  "operations": [
    [
      "swap",
      0,
      1
    ],
    [
      "add",
      8,
      0,
      "-1"
    ],
    [
      "add",
      129,
      0,
      "-1"
    ],
    [
      "scale",
      1,
      "-1"
    ],
    [
      "add",
      9,
      1,
      "-1"
    ],
    [
      "add",
      65,
      1,
      "1"
    ],
    [
      "add",
      66,
      1,
      "-1"
    ],
    [
      "add",
      194,
      1,
      "-1"
    ],
    [
      "swap",
      2,
      6
    ],
    [
      "scale",
      2,
      "-1"
    ],
    [
      "add",
      10,
      2,
      "-1"
    ],
    [
      "add",
      65,
      2,
      "1"
    ],
    [
      "add",
      66,
      2,
      "1"
    ],
    [
      "add",
      131,
      2,
      "-1"
    ],
    [
      "add",
      134,
      2,
      "1"
    ],
    [
      "add",
      135,
      2,
      "-1"
    ],
    [
      "swap",
      3,
      7
    ],
    [
      "scale",
      3,
      "-1"
    ],
    [
      "add",
      11,
      3,
      "-1"
    ],
    [
      "add",
      134,
      3,
      "1"
    ],
    [
      "swap",
      4,
      5
    ],
    [
      "add",
      12,
      4,
      "-1"
    ],
    [
      "scale",
      5,
      "-1"
    ],
    [
      "add",
      13,
      5,
      "-1"
    ],
    [
      "add",
      69,
      5,
      "1"
    ],
    [
      "add",
      70,
      5,
      "-1"
    ],
    [
      "add",
      132,
      5,
      "1"
    ],
    [
      "scale",
      6,
      "-1"
    ],
    [
      "add",
      14,
      6,
      "-1"
    ],
    [
      "add",
      69,
      6,
      "1"
    ],
    [
      "add",
      70,
      6,
      "1"
    ],
    [
      "add",
      197,
      6,
      "1"
    ],
    [
      "scale",
      7,
      "-1"
    ],
    [
      "add",
      15,
      7,
      "-1"
    ],
    [
      "add",
      134,
      7,
      "1"
    ],
    [
      "swap",
      8,
      65
    ],
    [
      "add",
      1,
      8,
      "-1"
    ],
    [
      "add",
      66,
      8,
      "1"
    ],
    [
      "add",
      72,
      8,
      "-1"
    ],
    [
      "add",
      80,
      8,
      "-1"
    ],
    [
      "add",
      128,
      8,
      "1"
    ],
    [
      "add",
      137,
      8,
      "-1"
    ],
    [
      "add",
      194,
      8,
      "1"
    ],
    [
      "swap",
      9,
      74
    ],
    [
      "add",
      0,
      9,
      "1"
    ],
    [
      "add",
      81,
      9,
      "-1"
    ],
    [
      "add",
      202,
      9,
      "-1"
    ],
    [
      "swap",
      10,
      69
    ],
    [
      "add",
      6,
      10,
      "-1"
    ],
    [
      "add",
      14,
      10,
      "2"
    ],
    [
      "add",
      70,
      10,
      "-1"
    ],
    [
      "add",
      73,
      10,
      "1"
    ],
    [
      "add",
      82,
      10,
      "-1"
    ],
    [
      "add",
      130,
      10,
      "1"
    ],
    [
      "add",
      139,
      10,
      "-1"
    ],
    [
      "add",
      142,
      10,
      "1"
    ],
    [
      "add",
      143,
      10,
      "-1"
    ],
    [
      "add",
      197,
      10,
      "-1"
    ],
    [
      "swap",
      11,
      75
    ],
    [
      "add",
      7,
      11,
      "-1"
    ],
    [
      "add",
      15,
      11,
      "2"
    ],
    [
      "add",
      83,
      11,
      "-1"
    ],
    [
      "add",
      131,
      11,
      "1"
    ],
    [
      "add",
      134,
      11,
      "-1"
    ],
    [
      "add",
      142,
      11,
      "1"
    ],
    [
      "swap",
      12,
      73
    ],
    [
      "add",
      5,
      12,
      "-1"
    ],
    [
      "add",
      6,
      12,
      "1"
    ],
    [
      "add",
      10,
      12,
      "-1"
    ],
    [
      "add",
      14,
      12,
      "-2"
    ],
    [
      "add",
      70,
      12,
      "2"
    ],
    [
      "add",
      76,
      12,
      "-1"
    ],
    [
      "add",
      82,
      12,
      "1"
    ],
    [
      "add",
      84,
      12,
      "-1"
    ],
    [
      "add",
      130,
      12,
      "-1"
    ],
    [
      "add",
      139,
      12,
      "1"
    ],
    [
      "add",
      142,
      12,
      "-1"
    ],
    [
      "add",
      143,
      12,
      "1"
    ],
    [
      "add",
      197,
      12,
      "1"
    ],
    [
      "swap",
      13,
      78
    ],
    [
      "add",
      4,
      13,
      "1"
    ],
    [
      "add",
      85,
      13,
      "-1"
    ],
    [
      "add",
      133,
      13,
      "1"
    ],
    [
      "add",
      140,
      13,
      "1"
    ],
    [
      "swap",
      14,
      72
    ],
    [
      "scale",
      14,
      "-1"
    ],
    [
      "add",
      1,
      14,
      "1"
    ],
    [
      "add",
      2,
      14,
      "-1"
    ],
    [
      "add",
      8,
      14,
      "-1"
    ],
    [
      "add",
      66,
      14,
      "-2"
    ],
    [
      "add",
      69,
      14,
      "2"
    ],
    [
      "add",
      77,
      14,
      "1"
    ],
    [
      "add",
      80,
      14,
      "1"
    ],
    [
      "add",
      86,
      14,
      "-1"
    ],
    [
      "add",
      128,
      14,
      "-1"
    ],
    [
      "add",
      131,
      14,
      "1"
    ],
    [
      "add",
      135,
      14,
      "1"
    ],
    [
      "add",
      137,
      14,
      "1"
    ],
    [
      "add",
      194,
      14,
      "-1"
    ],
    [
      "add",
      205,
      14,
      "1"
    ],
    [
      "swap",
      15,
      79
    ],
    [
      "add",
      3,
      15,
      "-1"
    ],
    [
      "add",
      75,
      15,
      "2"
    ],
    [
      "add",
      87,
      15,
      "-1"
    ],
    [
      "add",
      134,
      15,
      "-1"
    ],
    [
      "add",
      135,
      15,
      "1"
    ],
    [
      "add",
      142,
      15,
      "1"
    ],
    [
      "swap",
      16,
      17
    ],
    [
      "add",
      1,
      16,
      "-1"
    ],
    [
      "add",
      2,
      16,
      "1"
    ],
    [
      "add",
      8,
      16,
      "1"
    ],
    [
      "add",
      14,
      16,
      "-1"
    ],
    [
      "add",
      48,
      16,
      "-1"
    ],
    [
      "add",
      66,
      16,
      "2"
    ],
    [
      "add",
      69,
      16,
      "-2"
    ],
    [
      "add",
      77,
      16,
      "-1"
    ],
    [
      "add",
      80,
      16,
      "-2"
    ],
    [
      "add",
      86,
      16,
      "1"
    ],
    [
      "add",
      128,
      16,
      "1"
    ],
    [
      "add",
      131,
      16,
      "-1"
    ],
    [
      "add",
      135,
      16,
      "-1"
    ],
    [
      "add",
      137,
      16,
      "-1"
    ],
    [
      "add",
      145,
      16,
      "-1"
    ],
    [
      "add",
      194,
      16,
      "1"
    ],
    [
      "add",
      200,
      16,
      "1"
    ],
    [
      "add",
      205,
      16,
      "-1"
    ],
    [
      "scale",
      17,
      "-1"
    ],
    [
      "add",
      5,
      17,
      "-1"
    ],
    [
      "add",
      6,
      17,
      "1"
    ],
    [
      "add",
      10,
      17,
      "-1"
    ],
    [
      "add",
      12,
      17,
      "1"
    ],
    [
      "add",
      49,
      17,
      "-1"
    ],
    [
      "add",
      70,
      17,
      "2"
    ],
    [
      "add",
      72,
      17,
      "-2"
    ],
    [
      "add",
      76,
      17,
      "-1"
    ],
    [
      "add",
      84,
      17,
      "-1"
    ],
    [
      "add",
      130,
      17,
      "-1"
    ],
    [
      "add",
      139,
      17,
      "1"
    ],
    [
      "add",
      142,
      17,
      "-1"
    ],
    [
      "add",
      143,
      17,
      "1"
    ],
    [
      "add",
      197,
      17,
      "1"
    ],
    [
      "add",
      201,
      17,
      "1"
    ],
    [
      "add",
      210,
      17,
      "-1"
    ],
    [
      "swap",
      18,
      22
    ],
    [
      "scale",
      18,
      "-1"
    ],
    [
      "add",
      0,
      18,
      "1"
    ],
    [
      "add",
      9,
      18,
      "1"
    ],
    [
      "add",
      50,
      18,
      "-1"
    ],
    [
      "add",
      147,
      18,
      "-1"
    ],
    [
      "add",
      150,
      18,
      "1"
    ],
    [
      "add",
      151,
      18,
      "-1"
    ],
    [
      "swap",
      19,
      23
    ],
    [
      "scale",
      19,
      "-1"
    ],
    [
      "add",
      7,
      19,
      "-1"
    ],
    [
      "add",
      11,
      19,
      "1"
    ],
    [
      "add",
      51,
      19,
      "-1"
    ],
    [
      "add",
      79,
      19,
      "2"
    ],
    [
      "add",
      83,
      19,
      "-2"
    ],
    [
      "add",
      131,
      19,
      "1"
    ],
    [
      "add",
      134,
      19,
      "-1"
    ],
    [
      "add",
      142,
      19,
      "1"
    ],
    [
      "add",
      150,
      19,
      "1"
    ],
    [
      "add",
      203,
      19,
      "1"
    ],
    [
      "swap",
      20,
      21
    ],
    [
      "add",
      52,
      20,
      "-1"
    ],
    [
      "add",
      76,
      20,
      "1"
    ],
    [
      "add",
      84,
      20,
      "-1"
    ],
    [
      "add",
      204,
      20,
      "1"
    ],
    [
      "scale",
      21,
      "-1"
    ],
    [
      "add",
      53,
      21,
      "-1"
    ],
    [
      "add",
      77,
      21,
      "1"
    ],
    [
      "add",
      86,
      21,
      "-1"
    ],
    [
      "add",
      148,
      21,
      "1"
    ],
    [
      "add",
      205,
      21,
      "1"
    ],
    [
      "scale",
      22,
      "-1"
    ],
    [
      "add",
      4,
      22,
      "1"
    ],
    [
      "add",
      13,
      22,
      "1"
    ],
    [
      "add",
      54,
      22,
      "-1"
    ],
    [
      "add",
      133,
      22,
      "1"
    ],
    [
      "add",
      140,
      22,
      "1"
    ],
    [
      "add",
      206,
      22,
      "1"
    ],
    [
      "add",
      213,
      22,
      "1"
    ],
    [
      "scale",
      23,
      "-1"
    ],
    [
      "add",
      3,
      23,
      "-1"
    ],
    [
      "add",
      15,
      23,
      "1"
    ],
    [
      "add",
      55,
      23,
      "-1"
    ],
    [
      "add",
      75,
      23,
      "2"
    ],
    [
      "add",
      87,
      23,
      "-2"
    ],
    [
      "add",
      134,
      23,
      "-1"
    ],
    [
      "add",
      135,
      23,
      "1"
    ],
    [
      "add",
      142,
      23,
      "1"
    ],
    [
      "add",
      150,
      23,
      "1"
    ],
    [
      "add",
      207,
      23,
      "1"
    ],
    [
      "swap",
      24,
      25
    ],
    [
      "add",
      56,
      24,
      "-1"
    ],
    [
      "add",
      144,
      24,
      "1"
    ],
    [
      "add",
      153,
      24,
      "-1"
    ],
    [
      "scale",
      25,
      "-1"
    ],
    [
      "add",
      57,
      25,
      "-1"
    ],
    [
      "add",
      89,
      25,
      "1"
    ],
    [
      "add",
      90,
      25,
      "-1"
    ],
    [
      "add",
      145,
      25,
      "1"
    ],
    [
      "add",
      218,
      25,
      "-1"
    ],
    [
      "swap",
      26,
      30
    ],
    [
      "scale",
      26,
      "-1"
    ],
    [
      "add",
      58,
      26,
      "-1"
    ],
    [
      "add",
      89,
      26,
      "1"
    ],
    [
      "add",
      90,
      26,
      "1"
    ],
    [
      "add",
      146,
      26,
      "1"
    ],
    [
      "add",
      155,
      26,
      "-1"
    ],
    [
      "add",
      158,
      26,
      "1"
    ],
    [
      "add",
      159,
      26,
      "-1"
    ],
    [
      "swap",
      27,
      31
    ],
    [
      "scale",
      27,
      "-1"
    ],
    [
      "add",
      59,
      27,
      "-1"
    ],
    [
      "add",
      147,
      27,
      "1"
    ],
    [
      "add",
      158,
      27,
      "1"
    ],
    [
      "swap",
      28,
      29
    ],
    [
      "add",
      60,
      28,
      "-1"
    ],
    [
      "add",
      148,
      28,
      "1"
    ],
    [
      "scale",
      29,
      "-1"
    ],
    [
      "add",
      61,
      29,
      "-1"
    ],
    [
      "add",
      93,
      29,
      "1"
    ],
    [
      "add",
      94,
      29,
      "-1"
    ],
    [
      "add",
      149,
      29,
      "1"
    ],
    [
      "add",
      156,
      29,
      "1"
    ],
    [
      "scale",
      30,
      "-1"
    ],
    [
      "add",
      62,
      30,
      "-1"
    ],
    [
      "add",
      93,
      30,
      "1"
    ],
    [
      "add",
      94,
      30,
      "1"
    ],
    [
      "add",
      150,
      30,
      "1"
    ],
    [
      "add",
      221,
      30,
      "1"
    ],
    [
      "scale",
      31,
      "-1"
    ],
    [
      "add",
      63,
      31,
      "-1"
    ],
    [
      "add",
      151,
      31,
      "1"
    ],
    [
      "add",
      158,
      31,
      "1"
    ],
    [
      "swap",
      32,
      33
    ],
    [
      "add",
      40,
      32,
      "-1"
    ],
    [
      "add",
      161,
      32,
      "-1"
    ],
    [
      "add",
      168,
      32,
      "-1"
    ],
    [
      "scale",
      33,
      "-1"
    ],
    [
      "add",
      41,
      33,
      "-1"
    ],
    [
      "add",
      97,
      33,
      "1"
    ],
    [
      "add",
      98,
      33,
      "-1"
    ],
    [
      "add",
      169,
      33,
      "-1"
    ],
    [
      "add",
      226,
      33,
      "-1"
    ],
    [
      "swap",
      34,
      38
    ],
    [
      "scale",
      34,
      "-1"
    ],
    [
      "add",
      42,
      34,
      "-1"
    ],
    [
      "add",
      97,
      34,
      "1"
    ],
    [
      "add",
      98,
      34,
      "1"
    ],
    [
      "add",
      163,
      34,
      "-1"
    ],
    [
      "add",
      166,
      34,
      "1"
    ],
    [
      "add",
      167,
      34,
      "-1"
    ],
    [
      "add",
      170,
      34,
      "-1"
    ],
    [
      "swap",
      35,
      39
    ],
    [
      "scale",
      35,
      "-1"
    ],
    [
      "add",
      43,
      35,
      "-1"
    ],
    [
      "add",
      166,
      35,
      "1"
    ],
    [
      "add",
      171,
      35,
      "-1"
    ],
    [
      "swap",
      36,
      37
    ],
    [
      "add",
      44,
      36,
      "-1"
    ],
    [
      "add",
      172,
      36,
      "-1"
    ],
    [
      "scale",
      37,
      "-1"
    ],
    [
      "add",
      45,
      37,
      "-1"
    ],
    [
      "add",
      101,
      37,
      "1"
    ],
    [
      "add",
      102,
      37,
      "-1"
    ],
    [
      "add",
      164,
      37,
      "1"
    ],
    [
      "add",
      173,
      37,
      "-1"
    ],
    [
      "scale",
      38,
      "-1"
    ],
    [
      "add",
      46,
      38,
      "-1"
    ],
    [
      "add",
      101,
      38,
      "1"
    ],
    [
      "add",
      102,
      38,
      "1"
    ],
    [
      "add",
      174,
      38,
      "-1"
    ],
    [
      "add",
      229,
      38,
      "1"
    ],
    [
      "scale",
      39,
      "-1"
    ],
    [
      "add",
      47,
      39,
      "-1"
    ],
    [
      "add",
      166,
      39,
      "1"
    ],
    [
      "add",
      175,
      39,
      "-1"
    ],
    [
      "swap",
      40,
      97
    ],
    [
      "add",
      33,
      40,
      "-1"
    ],
    [
      "add",
      98,
      40,
      "1"
    ],
    [
      "add",
      104,
      40,
      "-1"
    ],
    [
      "add",
      112,
      40,
      "-1"
    ],
    [
      "add",
      226,
      40,
      "1"
    ],
    [
      "add",
      240,
      40,
      "-1"
    ],
    [
      "swap",
      41,
      106
    ],
    [
      "add",
      32,
      41,
      "1"
    ],
    [
      "add",
      113,
      41,
      "-1"
    ],
    [
      "add",
      161,
      41,
      "-1"
    ],
    [
      "add",
      168,
      41,
      "-1"
    ],
    [
      "add",
      234,
      41,
      "-1"
    ],
    [
      "add",
      241,
      41,
      "-1"
    ],
    [
      "swap",
      42,
      101
    ],
    [
      "add",
      38,
      42,
      "-1"
    ],
    [
      "add",
      46,
      42,
      "2"
    ],
    [
      "add",
      102,
      42,
      "-1"
    ],
    [
      "add",
      105,
      42,
      "1"
    ],
    [
      "add",
      114,
      42,
      "-1"
    ],
    [
      "add",
      171,
      42,
      "-1"
    ],
    [
      "add",
      174,
      42,
      "2"
    ],
    [
      "add",
      175,
      42,
      "-1"
    ],
    [
      "add",
      229,
      42,
      "-1"
    ],
    [
      "add",
      242,
      42,
      "-1"
    ],
    [
      "swap",
      43,
      107
    ],
    [
      "add",
      39,
      43,
      "-1"
    ],
    [
      "add",
      47,
      43,
      "2"
    ],
    [
      "add",
      115,
      43,
      "-1"
    ],
    [
      "add",
      166,
      43,
      "-1"
    ],
    [
      "add",
      174,
      43,
      "1"
    ],
    [
      "add",
      175,
      43,
      "1"
    ],
    [
      "add",
      243,
      43,
      "-1"
    ],
    [
      "swap",
      44,
      105
    ],
    [
      "add",
      37,
      44,
      "-1"
    ],
    [
      "add",
      38,
      44,
      "1"
    ],
    [
      "add",
      42,
      44,
      "-1"
    ],
    [
      "add",
      46,
      44,
      "-2"
    ],
    [
      "add",
      102,
      44,
      "2"
    ],
    [
      "add",
      108,
      44,
      "-1"
    ],
    [
      "add",
      114,
      44,
      "1"
    ],
    [
      "add",
      116,
      44,
      "-1"
    ],
    [
      "add",
      164,
      44,
      "-1"
    ],
    [
      "add",
      171,
      44,
      "1"
    ],
    [
      "add",
      173,
      44,
      "1"
    ],
    [
      "add",
      174,
      44,
      "-2"
    ],
    [
      "add",
      175,
      44,
      "1"
    ],
    [
      "add",
      229,
      44,
      "1"
    ],
    [
      "add",
      242,
      44,
      "1"
    ],
    [
      "add",
      244,
      44,
      "-1"
    ],
    [
      "swap",
      45,
      110
    ],
    [
      "add",
      36,
      45,
      "1"
    ],
    [
      "add",
      117,
      45,
      "-1"
    ],
    [
      "add",
      245,
      45,
      "-1"
    ],
    [
      "swap",
      46,
      104
    ],
    [
      "scale",
      46,
      "-1"
    ],
    [
      "add",
      33,
      46,
      "1"
    ],
    [
      "add",
      34,
      46,
      "-1"
    ],
    [
      "add",
      40,
      46,
      "-1"
    ],
    [
      "add",
      98,
      46,
      "-2"
    ],
    [
      "add",
      101,
      46,
      "2"
    ],
    [
      "add",
      109,
      46,
      "1"
    ],
    [
      "add",
      112,
      46,
      "1"
    ],
    [
      "add",
      118,
      46,
      "-1"
    ],
    [
      "add",
      163,
      46,
      "1"
    ],
    [
      "add",
      166,
      46,
      "-1"
    ],
    [
      "add",
      167,
      46,
      "1"
    ],
    [
      "add",
      170,
      46,
      "1"
    ],
    [
      "add",
      226,
      46,
      "-1"
    ],
    [
      "add",
      237,
      46,
      "1"
    ],
    [
      "add",
      240,
      46,
      "1"
    ],
    [
      "add",
      246,
      46,
      "-1"
    ],
    [
      "swap",
      47,
      111
    ],
    [
      "add",
      35,
      47,
      "-1"
    ],
    [
      "add",
      107,
      47,
      "2"
    ],
    [
      "add",
      119,
      47,
      "-1"
    ],
    [
      "add",
      166,
      47,
      "-1"
    ],
    [
      "add",
      171,
      47,
      "1"
    ],
    [
      "add",
      174,
      47,
      "1"
    ],
    [
      "add",
      247,
      47,
      "-1"
    ],
    [
      "swap",
      48,
      76
    ],
    [
      "add",
      5,
      48,
      "-1"
    ],
    [
      "add",
      6,
      48,
      "1"
    ],
    [
      "add",
      10,
      48,
      "-1"
    ],
    [
      "add",
      12,
      48,
      "1"
    ],
    [
      "add",
      17,
      48,
      "1"
    ],
    [
      "add",
      33,
      48,
      "-1"
    ],
    [
      "add",
      34,
      48,
      "1"
    ],
    [
      "add",
      40,
      48,
      "1"
    ],
    [
      "add",
      46,
      48,
      "-1"
    ],
    [
      "add",
      49,
      48,
      "-2"
    ],
    [
      "add",
      70,
      48,
      "2"
    ],
    [
      "add",
      72,
      48,
      "-2"
    ],
    [
      "add",
      84,
      48,
      "-1"
    ],
    [
      "add",
      98,
      48,
      "2"
    ],
    [
      "add",
      101,
      48,
      "-2"
    ],
    [
      "add",
      109,
      48,
      "-1"
    ],
    [
      "add",
      112,
      48,
      "-2"
    ],
    [
      "add",
      118,
      48,
      "1"
    ],
    [
      "add",
      130,
      48,
      "-1"
    ],
    [
      "add",
      139,
      48,
      "1"
    ],
    [
      "add",
      142,
      48,
      "-1"
    ],
    [
      "add",
      143,
      48,
      "1"
    ],
    [
      "add",
      144,
      48,
      "-1"
    ],
    [
      "add",
      152,
      48,
      "-1"
    ],
    [
      "add",
      163,
      48,
      "-1"
    ],
    [
      "add",
      166,
      48,
      "1"
    ],
    [
      "add",
      167,
      48,
      "-1"
    ],
    [
      "add",
      170,
      48,
      "-1"
    ],
    [
      "add",
      177,
      48,
      "-1"
    ],
    [
      "add",
      184,
      48,
      "-1"
    ],
    [
      "add",
      197,
      48,
      "1"
    ],
    [
      "add",
      201,
      48,
      "1"
    ],
    [
      "add",
      210,
      48,
      "-1"
    ],
    [
      "add",
      226,
      48,
      "1"
    ],
    [
      "add",
      237,
      48,
      "-1"
    ],
    [
      "add",
      240,
      48,
      "-1"
    ],
    [
      "add",
      246,
      48,
      "1"
    ],
    [
      "swap",
      49,
      77
    ],
    [
      "scale",
      49,
      "-1"
    ],
    [
      "add",
      1,
      49,
      "1"
    ],
    [
      "add",
      2,
      49,
      "-1"
    ],
    [
      "add",
      8,
      49,
      "-1"
    ],
    [
      "add",
      14,
      49,
      "1"
    ],
    [
      "add",
      16,
      49,
      "-1"
    ],
    [
      "add",
      37,
      49,
      "-1"
    ],
    [
      "add",
      38,
      49,
      "1"
    ],
    [
      "add",
      42,
      49,
      "-1"
    ],
    [
      "add",
      44,
      49,
      "1"
    ],
    [
      "add",
      66,
      49,
      "-2"
    ],
    [
      "add",
      69,
      49,
      "2"
    ],
    [
      "add",
      76,
      49,
      "2"
    ],
    [
      "add",
      80,
      49,
      "2"
    ],
    [
      "add",
      86,
      49,
      "-1"
    ],
    [
      "add",
      102,
      49,
      "2"
    ],
    [
      "add",
      104,
      49,
      "-2"
    ],
    [
      "add",
      108,
      49,
      "-1"
    ],
    [
      "add",
      116,
      49,
      "-1"
    ],
    [
      "add",
      128,
      49,
      "-1"
    ],
    [
      "add",
      131,
      49,
      "1"
    ],
    [
      "add",
      135,
      49,
      "1"
    ],
    [
      "add",
      137,
      49,
      "1"
    ],
    [
      "add",
      153,
      49,
      "-1"
    ],
    [
      "add",
      164,
      49,
      "-1"
    ],
    [
      "add",
      171,
      49,
      "1"
    ],
    [
      "add",
      173,
      49,
      "1"
    ],
    [
      "add",
      174,
      49,
      "-2"
    ],
    [
      "add",
      175,
      49,
      "1"
    ],
    [
      "add",
      185,
      49,
      "-1"
    ],
    [
      "add",
      194,
      49,
      "-1"
    ],
    [
      "add",
      200,
      49,
      "-1"
    ],
    [
      "add",
      205,
      49,
      "1"
    ],
    [
      "add",
      229,
      49,
      "1"
    ],
    [
      "add",
      244,
      49,
      "-1"
    ],
    [
      "swap",
      50,
      133
    ],
    [
      "scale",
      50,
      "-1"
    ],
    [
      "add",
      4,
      50,
      "1"
    ],
    [
      "add",
      13,
      50,
      "1"
    ],
    [
      "add",
      22,
      50,
      "1"
    ],
    [
      "add",
      32,
      50,
      "1"
    ],
    [
      "add",
      41,
      50,
      "1"
    ],
    [
      "add",
      140,
      50,
      "1"
    ],
    [
      "add",
      146,
      50,
      "-1"
    ],
    [
      "add",
      154,
      50,
      "-1"
    ],
    [
      "add",
      161,
      50,
      "-1"
    ],
    [
      "add",
      168,
      50,
      "-1"
    ],
    [
      "add",
      179,
      50,
      "-1"
    ],
    [
      "add",
      182,
      50,
      "1"
    ],
    [
      "add",
      183,
      50,
      "-1"
    ],
    [
      "add",
      186,
      50,
      "-1"
    ],
    [
      "add",
      206,
      50,
      "1"
    ],
    [
      "add",
      213,
      50,
      "1"
    ],
    [
      "add",
      234,
      50,
      "-1"
    ],
    [
      "add",
      241,
      50,
      "-1"
    ],
    [
      "swap",
      51,
      134
    ],
    [
      "add",
      3,
      51,
      "-1"
    ],
    [
      "add",
      15,
      51,
      "1"
    ],
    [
      "add",
      23,
      51,
      "1"
    ],
    [
      "add",
      39,
      51,
      "-1"
    ],
    [
      "add",
      43,
      51,
      "1"
    ],
    [
      "add",
      75,
      51,
      "2"
    ],
    [
      "add",
      87,
      51,
      "-2"
    ],
    [
      "add",
      111,
      51,
      "2"
    ],
    [
      "add",
      115,
      51,
      "-2"
    ],
    [
      "add",
      135,
      51,
      "1"
    ],
    [
      "add",
      142,
      51,
      "1"
    ],
    [
      "add",
      147,
      51,
      "-1"
    ],
    [
      "add",
      150,
      51,
      "1"
    ],
    [
      "add",
      155,
      51,
      "-1"
    ],
    [
      "add",
      166,
      51,
      "-1"
    ],
    [
      "add",
      174,
      51,
      "1"
    ],
    [
      "add",
      175,
      51,
      "1"
    ],
    [
      "add",
      182,
      51,
      "1"
    ],
    [
      "add",
      187,
      51,
      "-1"
    ],
    [
      "add",
      207,
      51,
      "1"
    ],
    [
      "add",
      243,
      51,
      "-1"
    ],
    [
      "swap",
      52,
      128
    ],
    [
      "scale",
      52,
      "-1"
    ],
    [
      "add",
      1,
      52,
      "-1"
    ],
    [
      "add",
      2,
      52,
      "1"
    ],
    [
      "add",
      8,
      52,
      "1"
    ],
    [
      "add",
      14,
      52,
      "-1"
    ],
    [
      "add",
      16,
      52,
      "1"
    ],
    [
      "add",
      21,
      52,
      "1"
    ],
    [
      "add",
      37,
      52,
      "1"
    ],
    [
      "add",
      38,
      52,
      "-1"
    ],
    [
      "add",
      42,
      52,
      "1"
    ],
    [
      "add",
      44,
      52,
      "-1"
    ],
    [
      "add",
      49,
      52,
      "-1"
    ],
    [
      "add",
      53,
      52,
      "-2"
    ],
    [
      "add",
      66,
      52,
      "2"
    ],
    [
      "add",
      69,
      52,
      "-2"
    ],
    [
      "add",
      76,
      52,
      "-2"
    ],
    [
      "add",
      80,
      52,
      "-2"
    ],
    [
      "add",
      102,
      52,
      "-2"
    ],
    [
      "add",
      104,
      52,
      "2"
    ],
    [
      "add",
      108,
      52,
      "2"
    ],
    [
      "add",
      131,
      52,
      "-1"
    ],
    [
      "add",
      135,
      52,
      "-1"
    ],
    [
      "add",
      137,
      52,
      "-1"
    ],
    [
      "add",
      153,
      52,
      "1"
    ],
    [
      "add",
      156,
      52,
      "-1"
    ],
    [
      "add",
      164,
      52,
      "1"
    ],
    [
      "add",
      171,
      52,
      "-1"
    ],
    [
      "add",
      173,
      52,
      "-1"
    ],
    [
      "add",
      174,
      52,
      "2"
    ],
    [
      "add",
      175,
      52,
      "-1"
    ],
    [
      "add",
      185,
      52,
      "1"
    ],
    [
      "add",
      188,
      52,
      "-1"
    ],
    [
      "add",
      194,
      52,
      "1"
    ],
    [
      "add",
      200,
      52,
      "1"
    ],
    [
      "add",
      229,
      52,
      "-1"
    ],
    [
      "add",
      244,
      52,
      "1"
    ],
    [
      "swap",
      53,
      130
    ],
    [
      "scale",
      53,
      "-1"
    ],
    [
      "add",
      5,
      53,
      "1"
    ],
    [
      "add",
      6,
      53,
      "-1"
    ],
    [
      "add",
      10,
      53,
      "1"
    ],
    [
      "add",
      12,
      53,
      "-1"
    ],
    [
      "add",
      17,
      53,
      "-1"
    ],
    [
      "add",
      20,
      53,
      "-1"
    ],
    [
      "add",
      33,
      53,
      "1"
    ],
    [
      "add",
      34,
      53,
      "-1"
    ],
    [
      "add",
      40,
      53,
      "-1"
    ],
    [
      "add",
      46,
      53,
      "1"
    ],
    [
      "add",
      48,
      53,
      "-1"
    ],
    [
      "add",
      70,
      53,
      "-2"
    ],
    [
      "add",
      72,
      53,
      "2"
    ],
    [
      "add",
      77,
      53,
      "2"
    ],
    [
      "add",
      84,
      53,
      "2"
    ],
    [
      "add",
      98,
      53,
      "-2"
    ],
    [
      "add",
      101,
      53,
      "2"
    ],
    [
      "add",
      109,
      53,
      "2"
    ],
    [
      "add",
      112,
      53,
      "2"
    ],
    [
      "add",
      118,
      53,
      "-2"
    ],
    [
      "add",
      128,
      53,
      "2"
    ],
    [
      "add",
      139,
      53,
      "-1"
    ],
    [
      "add",
      142,
      53,
      "1"
    ],
    [
      "add",
      143,
      53,
      "-1"
    ],
    [
      "add",
      144,
      53,
      "1"
    ],
    [
      "add",
      149,
      53,
      "-1"
    ],
    [
      "add",
      152,
      53,
      "1"
    ],
    [
      "add",
      157,
      53,
      "-1"
    ],
    [
      "add",
      163,
      53,
      "1"
    ],
    [
      "add",
      166,
      53,
      "-1"
    ],
    [
      "add",
      167,
      53,
      "1"
    ],
    [
      "add",
      170,
      53,
      "1"
    ],
    [
      "add",
      177,
      53,
      "1"
    ],
    [
      "add",
      180,
      53,
      "1"
    ],
    [
      "add",
      184,
      53,
      "1"
    ],
    [
      "add",
      189,
      53,
      "-1"
    ],
    [
      "add",
      197,
      53,
      "-1"
    ],
    [
      "add",
      201,
      53,
      "-1"
    ],
    [
      "add",
      204,
      53,
      "-1"
    ],
    [
      "add",
      210,
      53,
      "1"
    ],
    [
      "add",
      226,
      53,
      "-1"
    ],
    [
      "add",
      237,
      53,
      "1"
    ],
    [
      "add",
      240,
      53,
      "1"
    ],
    [
      "add",
      246,
      53,
      "-1"
    ],
    [
      "swap",
      54,
      147
    ],
    [
      "add",
      0,
      54,
      "1"
    ],
    [
      "add",
      9,
      54,
      "1"
    ],
    [
      "add",
      18,
      54,
      "1"
    ],
    [
      "add",
      36,
      54,
      "1"
    ],
    [
      "add",
      45,
      54,
      "1"
    ],
    [
      "add",
      151,
      54,
      "-1"
    ],
    [
      "add",
      158,
      54,
      "-1"
    ],
    [
      "add",
      190,
      54,
      "-1"
    ],
    [
      "swap",
      55,
      131
    ],
    [
      "scale",
      55,
      "-1"
    ],
    [
      "add",
      0,
      55,
      "1"
    ],
    [
      "add",
      3,
      55,
      "1"
    ],
    [
      "add",
      7,
      55,
      "-1"
    ],
    [
      "add",
      9,
      55,
      "1"
    ],
    [
      "add",
      11,
      55,
      "1"
    ],
    [
      "add",
      15,
      55,
      "-1"
    ],
    [
      "add",
      18,
      55,
      "1"
    ],
    [
      "add",
      19,
      55,
      "1"
    ],
    [
      "add",
      23,
      55,
      "-1"
    ],
    [
      "add",
      35,
      55,
      "-1"
    ],
    [
      "add",
      36,
      55,
      "1"
    ],
    [
      "add",
      39,
      55,
      "1"
    ],
    [
      "add",
      43,
      55,
      "-1"
    ],
    [
      "add",
      45,
      55,
      "1"
    ],
    [
      "add",
      47,
      55,
      "1"
    ],
    [
      "add",
      51,
      55,
      "-1"
    ],
    [
      "add",
      54,
      55,
      "1"
    ],
    [
      "add",
      75,
      55,
      "-2"
    ],
    [
      "add",
      79,
      55,
      "2"
    ],
    [
      "add",
      83,
      55,
      "-2"
    ],
    [
      "add",
      87,
      55,
      "2"
    ],
    [
      "add",
      107,
      55,
      "2"
    ],
    [
      "add",
      111,
      55,
      "-2"
    ],
    [
      "add",
      115,
      55,
      "2"
    ],
    [
      "add",
      119,
      55,
      "-2"
    ],
    [
      "add",
      135,
      55,
      "-1"
    ],
    [
      "add",
      151,
      55,
      "-2"
    ],
    [
      "add",
      155,
      55,
      "1"
    ],
    [
      "add",
      158,
      55,
      "-1"
    ],
    [
      "add",
      159,
      55,
      "-1"
    ],
    [
      "add",
      171,
      55,
      "1"
    ],
    [
      "add",
      175,
      55,
      "-1"
    ],
    [
      "add",
      187,
      55,
      "1"
    ],
    [
      "add",
      190,
      55,
      "-1"
    ],
    [
      "add",
      191,
      55,
      "-1"
    ],
    [
      "add",
      203,
      55,
      "1"
    ],
    [
      "add",
      207,
      55,
      "-1"
    ],
    [
      "add",
      243,
      55,
      "1"
    ],
    [
      "add",
      247,
      55,
      "-1"
    ],
    [
      "swap",
      56,
      89
    ],
    [
      "scale",
      56,
      "-1"
    ],
    [
      "add",
      25,
      56,
      "1"
    ],
    [
      "add",
      57,
      56,
      "-2"
    ],
    [
      "add",
      90,
      56,
      "-1"
    ],
    [
      "add",
      144,
      56,
      "1"
    ],
    [
      "add",
      145,
      56,
      "1"
    ],
    [
      "add",
      185,
      56,
      "-1"
    ],
    [
      "add",
      218,
      56,
      "-1"
    ],
    [
      "swap",
      57,
      121
    ],
    [
      "scale",
      57,
      "-1"
    ],
    [
      "add",
      24,
      57,
      "-1"
    ],
    [
      "add",
      89,
      57,
      "2"
    ],
    [
      "add",
      122,
      57,
      "-1"
    ],
    [
      "add",
      144,
      57,
      "-1"
    ],
    [
      "add",
      145,
      57,
      "1"
    ],
    [
      "add",
      153,
      57,
      "1"
    ],
    [
      "add",
      250,
      57,
      "-1"
    ],
    [
      "swap",
      58,
      93
    ],
    [
      "scale",
      58,
      "-1"
    ],
    [
      "add",
      24,
      58,
      "1"
    ],
    [
      "add",
      30,
      58,
      "1"
    ],
    [
      "add",
      57,
      58,
      "-1"
    ],
    [
      "add",
      89,
      58,
      "-2"
    ],
    [
      "add",
      94,
      58,
      "1"
    ],
    [
      "add",
      122,
      58,
      "2"
    ],
    [
      "add",
      144,
      58,
      "1"
    ],
    [
      "add",
      145,
      58,
      "-1"
    ],
    [
      "add",
      146,
      58,
      "1"
    ],
    [
      "add",
      150,
      58,
      "1"
    ],
    [
      "add",
      153,
      58,
      "-1"
    ],
    [
      "add",
      187,
      58,
      "-1"
    ],
    [
      "add",
      190,
      58,
      "1"
    ],
    [
      "add",
      191,
      58,
      "-1"
    ],
    [
      "add",
      221,
      58,
      "1"
    ],
    [
      "add",
      250,
      58,
      "1"
    ],
    [
      "swap",
      59,
      144
    ],
    [
      "add",
      24,
      59,
      "-1"
    ],
    [
      "add",
      29,
      59,
      "1"
    ],
    [
      "add",
      30,
      59,
      "-1"
    ],
    [
      "add",
      57,
      59,
      "1"
    ],
    [
      "add",
      58,
      59,
      "-1"
    ],
    [
      "add",
      61,
      59,
      "-2"
    ],
    [
      "add",
      89,
      59,
      "2"
    ],
    [
      "add",
      94,
      59,
      "-2"
    ],
    [
      "add",
      122,
      59,
      "-2"
    ],
    [
      "add",
      145,
      59,
      "1"
    ],
    [
      "add",
      146,
      59,
      "-1"
    ],
    [
      "add",
      148,
      59,
      "1"
    ],
    [
      "add",
      149,
      59,
      "1"
    ],
    [
      "add",
      150,
      59,
      "-1"
    ],
    [
      "add",
      153,
      59,
      "1"
    ],
    [
      "add",
      156,
      59,
      "1"
    ],
    [
      "add",
      187,
      59,
      "1"
    ],
    [
      "add",
      190,
      59,
      "-1"
    ],
    [
      "add",
      191,
      59,
      "1"
    ],
    [
      "add",
      221,
      59,
      "-1"
    ],
    [
      "add",
      250,
      59,
      "-1"
    ],
    [
      "swap",
      60,
      125
    ],
    [
      "scale",
      60,
      "-1"
    ],
    [
      "add",
      28,
      60,
      "-1"
    ],
    [
      "add",
      125,
      60,
      "2"
    ],
    [
      "add",
      126,
      60,
      "-1"
    ],
    [
      "add",
      148,
      60,
      "-1"
    ],
    [
      "add",
      149,
      60,
      "1"
    ],
    [
      "add",
      188,
      60,
      "1"
    ],
    [
      "swap",
      61,
      153
    ],
    [
      "add",
      24,
      61,
      "1"
    ],
    [
      "add",
      25,
      61,
      "-1"
    ],
    [
      "add",
      26,
      61,
      "1"
    ],
    [
      "add",
      28,
      61,
      "1"
    ],
    [
      "add",
      29,
      61,
      "-1"
    ],
    [
      "add",
      30,
      61,
      "1"
    ],
    [
      "add",
      56,
      61,
      "-1"
    ],
    [
      "add",
      57,
      61,
      "-1"
    ],
    [
      "add",
      58,
      61,
      "1"
    ],
    [
      "add",
      59,
      61,
      "-1"
    ],
    [
      "add",
      60,
      61,
      "-1"
    ],
    [
      "add",
      89,
      61,
      "-2"
    ],
    [
      "add",
      90,
      61,
      "2"
    ],
    [
      "add",
      94,
      61,
      "2"
    ],
    [
      "add",
      121,
      61,
      "2"
    ],
    [
      "add",
      122,
      61,
      "2"
    ],
    [
      "add",
      125,
      61,
      "-2"
    ],
    [
      "add",
      126,
      61,
      "2"
    ],
    [
      "add",
      145,
      61,
      "-2"
    ],
    [
      "add",
      146,
      61,
      "2"
    ],
    [
      "add",
      149,
      61,
      "-2"
    ],
    [
      "add",
      150,
      61,
      "2"
    ],
    [
      "add",
      153,
      61,
      "2"
    ],
    [
      "add",
      155,
      61,
      "-1"
    ],
    [
      "add",
      156,
      61,
      "-1"
    ],
    [
      "add",
      158,
      61,
      "1"
    ],
    [
      "add",
      159,
      61,
      "-1"
    ],
    [
      "add",
      185,
      61,
      "1"
    ],
    [
      "add",
      187,
      61,
      "-1"
    ],
    [
      "add",
      188,
      61,
      "-1"
    ],
    [
      "add",
      190,
      61,
      "1"
    ],
    [
      "add",
      191,
      61,
      "-1"
    ],
    [
      "add",
      218,
      61,
      "1"
    ],
    [
      "add",
      221,
      61,
      "1"
    ],
    [
      "add",
      250,
      61,
      "1"
    ],
    [
      "add",
      253,
      61,
      "1"
    ]
  ],
  "pivots": [
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "-1",
    "1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "-1",
    "1",
    "1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "1"
  ],
  "rank": 62,
  "residual_rows_zero": true
}


==> anc/data/linear_long_stabilizer.json <==
{
  "coefficient_ring": "Z[1/2]",
  "free_coordinates_1based": [
    [
      1,
      5
    ],
    [
      1,
      8
    ],
    [
      1,
      1
    ],
    [
      1,
      4
    ],
    [
      3,
      7
    ],
    [
      3,
      6
    ],
    [
      3,
      3
    ],
    [
      3,
      2
    ],
    [
      2,
      7
    ],
    [
      2,
      6
    ],
    [
      2,
      3
    ],
    [
      2,
      2
    ],
    [
      4,
      5
    ],
    [
      4,
      8
    ],
    [
      4,
      1
    ],
    [
      4,
      4
    ]
  ],
  "kernel_coefficients": [
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ]
  ],
  "kernel_dimension": 16,
  "matrix_shape": [
    64,
    64
  ],
  "nonzero_rows": [
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ]
  ],
  "operations": [
    [
      "swap",
      0,
      4
    ],
    [
      "scale",
      0,
      "-1"
    ],
    [
      "add",
      32,
      0,
      "-1"
    ],
    [
      "swap",
      1,
      6
    ],
    [
      "add",
      33,
      1,
      "-1"
    ],
    [
      "swap",
      2,
      5
    ],
    [
      "scale",
      2,
      "-1"
    ],
    [
      "add",
      34,
      2,
      "-1"
    ],
    [
      "swap",
      3,
      7
    ],
    [
      "scale",
      3,
      "-1"
    ],
    [
      "add",
      35,
      3,
      "-1"
    ],
    [
      "scale",
      4,
      "-1"
    ],
    [
      "add",
      36,
      4,
      "-1"
    ],
    [
      "add",
      37,
      5,
      "-1"
    ],
    [
      "scale",
      6,
      "-1"
    ],
    [
      "add",
      38,
      6,
      "-1"
    ],
    [
      "scale",
      7,
      "-1"
    ],
    [
      "add",
      39,
      7,
      "-1"
    ],
    [
      "swap",
      8,
      12
    ],
    [
      "scale",
      8,
      "-1"
    ],
    [
      "add",
      48,
      8,
      "-1"
    ],
    [
      "swap",
      9,
      14
    ],
    [
      "add",
      49,
      9,
      "-1"
    ],
    [
      "swap",
      10,
      13
    ],
    [
      "scale",
      10,
      "-1"
    ],
    [
      "add",
      50,
      10,
      "-1"
    ],
    [
      "swap",
      11,
      15
    ],
    [
      "scale",
      11,
      "-1"
    ],
    [
      "add",
      51,
      11,
      "-1"
    ],
    [
      "scale",
      12,
      "-1"
    ],
    [
      "add",
      52,
      12,
      "-1"
    ],
    [
      "add",
      53,
      13,
      "-1"
    ],
    [
      "scale",
      14,
      "-1"
    ],
    [
      "add",
      54,
      14,
      "-1"
    ],
    [
      "scale",
      15,
      "-1"
    ],
    [
      "add",
      55,
      15,
      "-1"
    ],
    [
      "swap",
      16,
      20
    ],
    [
      "scale",
      16,
      "-1"
    ],
    [
      "add",
      40,
      16,
      "1"
    ],
    [
      "swap",
      17,
      22
    ],
    [
      "add",
      41,
      17,
      "1"
    ],
    [
      "swap",
      18,
      21
    ],
    [
      "scale",
      18,
      "-1"
    ],
    [
      "add",
      42,
      18,
      "1"
    ],
    [
      "swap",
      19,
      23
    ],
    [
      "scale",
      19,
      "-1"
    ],
    [
      "add",
      43,
      19,
      "1"
    ],
    [
      "scale",
      20,
      "-1"
    ],
    [
      "add",
      44,
      20,
      "1"
    ],
    [
      "add",
      45,
      21,
      "1"
    ],
    [
      "scale",
      22,
      "-1"
    ],
    [
      "add",
      46,
      22,
      "1"
    ],
    [
      "scale",
      23,
      "-1"
    ],
    [
      "add",
      47,
      23,
      "1"
    ],
    [
      "swap",
      24,
      28
    ],
    [
      "scale",
      24,
      "-1"
    ],
    [
      "add",
      56,
      24,
      "-1"
    ],
    [
      "swap",
      25,
      30
    ],
    [
      "add",
      57,
      25,
      "-1"
    ],
    [
      "swap",
      26,
      29
    ],
    [
      "scale",
      26,
      "-1"
    ],
    [
      "add",
      58,
      26,
      "-1"
    ],
    [
      "swap",
      27,
      31
    ],
    [
      "scale",
      27,
      "-1"
    ],
    [
      "add",
      59,
      27,
      "-1"
    ],
    [
      "scale",
      28,
      "-1"
    ],
    [
      "add",
      60,
      28,
      "-1"
    ],
    [
      "add",
      61,
      29,
      "-1"
    ],
    [
      "scale",
      30,
      "-1"
    ],
    [
      "add",
      62,
      30,
      "-1"
    ],
    [
      "scale",
      31,
      "-1"
    ],
    [
      "add",
      63,
      31,
      "-1"
    ],
    [
      "swap",
      32,
      38
    ],
    [
      "scale",
      32,
      "1/2"
    ],
    [
      "add",
      6,
      32,
      "1"
    ],
    [
      "swap",
      33,
      37
    ],
    [
      "scale",
      33,
      "-1/2"
    ],
    [
      "add",
      5,
      33,
      "-1"
    ],
    [
      "scale",
      34,
      "1/2"
    ],
    [
      "add",
      2,
      34,
      "1"
    ],
    [
      "swap",
      35,
      37
    ],
    [
      "scale",
      35,
      "-1/2"
    ],
    [
      "add",
      1,
      35,
      "-1"
    ],
    [
      "swap",
      36,
      44
    ],
    [
      "scale",
      36,
      "-1/2"
    ],
    [
      "add",
      20,
      36,
      "1"
    ],
    [
      "swap",
      37,
      47
    ],
    [
      "scale",
      37,
      "-1/2"
    ],
    [
      "add",
      23,
      37,
      "1"
    ],
    [
      "swap",
      38,
      40
    ],
    [
      "scale",
      38,
      "-1/2"
    ],
    [
      "add",
      16,
      38,
      "1"
    ],
    [
      "swap",
      39,
      43
    ],
    [
      "scale",
      39,
      "-1/2"
    ],
    [
      "add",
      19,
      39,
      "1"
    ],
    [
      "swap",
      40,
      52
    ],
    [
      "scale",
      40,
      "-1/2"
    ],
    [
      "add",
      12,
      40,
      "-1"
    ],
    [
      "swap",
      41,
      55
    ],
    [
      "scale",
      41,
      "-1/2"
    ],
    [
      "add",
      15,
      41,
      "-1"
    ],
    [
      "swap",
      42,
      48
    ],
    [
      "scale",
      42,
      "-1/2"
    ],
    [
      "add",
      8,
      42,
      "-1"
    ],
    [
      "swap",
      43,
      51
    ],
    [
      "scale",
      43,
      "-1/2"
    ],
    [
      "add",
      11,
      43,
      "-1"
    ],
    [
      "swap",
      44,
      62
    ],
    [
      "scale",
      44,
      "1/2"
    ],
    [
      "add",
      30,
      44,
      "1"
    ],
    [
      "swap",
      45,
      61
    ],
    [
      "scale",
      45,
      "-1/2"
    ],
    [
      "add",
      29,
      45,
      "-1"
    ],
    [
      "swap",
      46,
      58
    ],
    [
      "scale",
      46,
      "1/2"
    ],
    [
      "add",
      26,
      46,
      "1"
    ],
    [
      "swap",
      47,
      57
    ],
    [
      "scale",
      47,
      "-1/2"
    ],
    [
      "add",
      25,
      47,
      "-1"
    ]
  ],
  "pivots": [
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "2",
    "-2",
    "2",
    "-2",
    "-2",
    "-2",
    "-2",
    "-2",
    "-2",
    "-2",
    "-2",
    "-2",
    "2",
    "-2",
    "2",
    "-2"
  ],
  "rank": 48,
  "residual_rows_zero": true
}


==> anc/data/linear_recognition_long.json <==
{
  "coefficient_ring": "Z",
  "free_coordinates_1based": [
    [
      2,
      3
    ],
    [
      4,
      8
    ],
    [
      4,
      4
    ]
  ],
  "kernel_coefficients": [
    [
      0,
      1,
      1
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      1,
      1
    ],
    [
      -1,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      1,
      1
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      1
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      1,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      1,
      1
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      1,
      1
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      1,
      0,
      0
    ],
    [
      0,
      1,
      1
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      1,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      0
    ],
    [
      0,
      0,
      1
    ]
  ],
  "kernel_dimension": 3,
  "matrix_shape": [
    448,
    64
  ],
  "nonzero_rows": [
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ]
  ],
  "operations": [
    [
      "swap",
      0,
      8
    ],
    [
      "scale",
      0,
      "-1"
    ],
    [
      "add",
      130,
      0,
      "1"
    ],
    [
      "add",
      195,
      0,
      "-1"
    ],
    [
      "add",
      196,
      0,
      "1"
    ],
    [
      "add",
      199,
      0,
      "-1"
    ],
    [
      "add",
      280,
      0,
      "1"
    ],
    [
      "add",
      288,
      0,
      "-1"
    ],
    [
      "add",
      312,
      0,
      "1"
    ],
    [
      "add",
      368,
      0,
      "1"
    ],
    [
      "add",
      389,
      0,
      "-1"
    ],
    [
      "swap",
      1,
      8
    ],
    [
      "add",
      9,
      1,
      "1"
    ],
    [
      "add",
      66,
      1,
      "-1"
    ],
    [
      "add",
      131,
      1,
      "-1"
    ],
    [
      "add",
      133,
      1,
      "1"
    ],
    [
      "add",
      135,
      1,
      "-1"
    ],
    [
      "add",
      198,
      1,
      "-1"
    ],
    [
      "add",
      281,
      1,
      "1"
    ],
    [
      "add",
      289,
      1,
      "-1"
    ],
    [
      "add",
      313,
      1,
      "1"
    ],
    [
      "add",
      369,
      1,
      "1"
    ],
    [
      "add",
      388,
      1,
      "1"
    ],
    [
      "swap",
      2,
      10
    ],
    [
      "scale",
      2,
      "-1"
    ],
    [
      "add",
      197,
      2,
      "1"
    ],
    [
      "add",
      282,
      2,
      "1"
    ],
    [
      "add",
      290,
      2,
      "-1"
    ],
    [
      "add",
      314,
      2,
      "1"
    ],
    [
      "add",
      370,
      2,
      "1"
    ],
    [
      "swap",
      3,
      10
    ],
    [
      "add",
      11,
      3,
      "1"
    ],
    [
      "add",
      133,
      3,
      "1"
    ],
    [
      "add",
      196,
      3,
      "1"
    ],
    [
      "add",
      256,
      3,
      "-1"
    ],
    [
      "add",
      283,
      3,
      "1"
    ],
    [
      "add",
      291,
      3,
      "-1"
    ],
    [
      "add",
      315,
      3,
      "1"
    ],
    [
      "add",
      371,
      3,
      "1"
    ],
    [
      "swap",
      4,
      5
    ],
    [
      "scale",
      4,
      "-1"
    ],
    [
      "add",
      12,
      4,
      "1"
    ],
    [
      "add",
      256,
      4,
      "1"
    ],
    [
      "add",
      259,
      4,
      "1"
    ],
    [
      "add",
      263,
      4,
      "1"
    ],
    [
      "add",
      284,
      4,
      "1"
    ],
    [
      "add",
      292,
      4,
      "-1"
    ],
    [
      "add",
      316,
      4,
      "1"
    ],
    [
      "add",
      322,
      4,
      "1"
    ],
    [
      "add",
      372,
      4,
      "1"
    ],
    [
      "swap",
      5,
      13
    ],
    [
      "scale",
      5,
      "-1"
    ],
    [
      "add",
      258,
      5,
      "1"
    ],
    [
      "add",
      285,
      5,
      "1"
    ],
    [
      "add",
      293,
      5,
      "-1"
    ],
    [
      "add",
      317,
      5,
      "1"
    ],
    [
      "add",
      373,
      5,
      "1"
    ],
    [
      "swap",
      6,
      7
    ],
    [
      "scale",
      6,
      "-1"
    ],
    [
      "add",
      3,
      6,
      "1"
    ],
    [
      "add",
      10,
      6,
      "1"
    ],
    [
      "add",
      11,
      6,
      "1"
    ],
    [
      "add",
      14,
      6,
      "1"
    ],
    [
      "add",
      69,
      6,
      "1"
    ],
    [
      "add",
      132,
      6,
      "-1"
    ],
    [
      "add",
      133,
      6,
      "1"
    ],
    [
      "add",
      196,
      6,
      "1"
    ],
    [
      "add",
      256,
      6,
      "-1"
    ],
    [
      "add",
      257,
      6,
      "-1"
    ],
    [
      "add",
      283,
      6,
      "1"
    ],
    [
      "add",
      286,
      6,
      "1"
    ],
    [
      "add",
      291,
      6,
      "-1"
    ],
    [
      "add",
      294,
      6,
      "-1"
    ],
    [
      "add",
      315,
      6,
      "1"
    ],
    [
      "add",
      318,
      6,
      "1"
    ],
    [
      "add",
      320,
      6,
      "-1"
    ],
    [
      "add",
      371,
      6,
      "1"
    ],
    [
      "add",
      374,
      6,
      "1"
    ],
    [
      "swap",
      7,
      11
    ],
    [
      "add",
      3,
      7,
      "-1"
    ],
    [
      "add",
      15,
      7,
      "1"
    ],
    [
      "add",
      283,
      7,
      "-1"
    ],
    [
      "add",
      287,
      7,
      "1"
    ],
    [
      "add",
      291,
      7,
      "1"
    ],
    [
      "add",
      295,
      7,
      "-1"
    ],
    [
      "add",
      315,
      7,
      "-1"
    ],
    [
      "add",
      319,
      7,
      "1"
    ],
    [
      "add",
      371,
      7,
      "-1"
    ],
    [
      "add",
      375,
      7,
      "1"
    ],
    [
      "swap",
      8,
      138
    ],
    [
      "scale",
      8,
      "-1"
    ],
    [
      "add",
      203,
      8,
      "-1"
    ],
    [
      "add",
      204,
      8,
      "1"
    ],
    [
      "add",
      207,
      8,
      "-1"
    ],
    [
      "add",
      304,
      8,
      "1"
    ],
    [
      "add",
      397,
      8,
      "-1"
    ],
    [
      "swap",
      9,
      74
    ],
    [
      "add",
      0,
      9,
      "1"
    ],
    [
      "add",
      130,
      9,
      "1"
    ],
    [
      "add",
      139,
      9,
      "-1"
    ],
    [
      "add",
      141,
      9,
      "1"
    ],
    [
      "add",
      143,
      9,
      "-1"
    ],
    [
      "add",
      195,
      9,
      "-1"
    ],
    [
      "add",
      196,
      9,
      "1"
    ],
    [
      "add",
      199,
      9,
      "-1"
    ],
    [
      "add",
      206,
      9,
      "-1"
    ],
    [
      "add",
      280,
      9,
      "1"
    ],
    [
      "add",
      288,
      9,
      "-1"
    ],
    [
      "add",
      305,
      9,
      "1"
    ],
    [
      "add",
      312,
      9,
      "1"
    ],
    [
      "add",
      368,
      9,
      "1"
    ],
    [
      "add",
      389,
      9,
      "-1"
    ],
    [
      "add",
      396,
      9,
      "1"
    ],
    [
      "swap",
      10,
      205
    ],
    [
      "scale",
      10,
      "-1"
    ],
    [
      "add",
      306,
      10,
      "1"
    ],
    [
      "swap",
      11,
      141
    ],
    [
      "scale",
      11,
      "-1"
    ],
    [
      "add",
      2,
      11,
      "1"
    ],
    [
      "add",
      197,
      11,
      "1"
    ],
    [
      "add",
      204,
      11,
      "1"
    ],
    [
      "add",
      264,
      11,
      "-1"
    ],
    [
      "add",
      282,
      11,
      "1"
    ],
    [
      "add",
      290,
      11,
      "-1"
    ],
    [
      "add",
      307,
      11,
      "1"
    ],
    [
      "add",
      314,
      11,
      "1"
    ],
    [
      "add",
      370,
      11,
      "1"
    ],
    [
      "swap",
      12,
      258
    ],
    [
      "add",
      5,
      12,
      "-1"
    ],
    [
      "add",
      264,
      12,
      "1"
    ],
    [
      "add",
      267,
      12,
      "1"
    ],
    [
      "add",
      271,
      12,
      "1"
    ],
    [
      "add",
      285,
      12,
      "-1"
    ],
    [
      "add",
      293,
      12,
      "1"
    ],
    [
      "add",
      308,
      12,
      "1"
    ],
    [
      "add",
      317,
      12,
      "-1"
    ],
    [
      "add",
      330,
      12,
      "1"
    ],
    [
      "add",
      373,
      12,
      "-1"
    ],
    [
      "swap",
      13,
      266
    ],
    [
      "scale",
      13,
      "-1"
    ],
    [
      "add",
      309,
      13,
      "1"
    ],
    [
      "swap",
      14,
      77
    ],
    [
      "scale",
      14,
      "-1"
    ],
    [
      "add",
      2,
      14,
      "-1"
    ],
    [
      "add",
      3,
      14,
      "-1"
    ],
    [
      "add",
      7,
      14,
      "1"
    ],
    [
      "add",
      15,
      14,
      "2"
    ],
    [
      "add",
      140,
      14,
      "-1"
    ],
    [
      "add",
      197,
      14,
      "-1"
    ],
    [
      "add",
      265,
      14,
      "-1"
    ],
    [
      "add",
      282,
      14,
      "-1"
    ],
    [
      "add",
      283,
      14,
      "-1"
    ],
    [
      "add",
      287,
      14,
      "1"
    ],
    [
      "add",
      290,
      14,
      "1"
    ],
    [
      "add",
      291,
      14,
      "1"
    ],
    [
      "add",
      295,
      14,
      "-1"
    ],
    [
      "add",
      310,
      14,
      "1"
    ],
    [
      "add",
      314,
      14,
      "-1"
    ],
    [
      "add",
      315,
      14,
      "-1"
    ],
    [
      "add",
      319,
      14,
      "1"
    ],
    [
      "add",
      328,
      14,
      "-1"
    ],
    [
      "add",
      370,
      14,
      "-1"
    ],
    [
      "add",
      371,
      14,
      "-1"
    ],
    [
      "add",
      375,
      14,
      "1"
    ],
    [
      "swap",
      15,
      307
    ],
    [
      "add",
      11,
      15,
      "-1"
    ],
    [
      "add",
      311,
      15,
      "1"
    ],
    [
      "swap",
      16,
      24
    ],
    [
      "scale",
      16,
      "-1"
    ],
    [
      "add",
      48,
      16,
      "-1"
    ],
    [
      "add",
      56,
      16,
      "1"
    ],
    [
      "add",
      72,
      16,
      "1"
    ],
    [
      "add",
      128,
      16,
      "-1"
    ],
    [
      "add",
      146,
      16,
      "1"
    ],
    [
      "add",
      211,
      16,
      "-1"
    ],
    [
      "add",
      212,
      16,
      "1"
    ],
    [
      "add",
      215,
      16,
      "-1"
    ],
    [
      "add",
      296,
      16,
      "-1"
    ],
    [
      "add",
      352,
      16,
      "-1"
    ],
    [
      "add",
      405,
      16,
      "-1"
    ],
    [
      "swap",
      17,
      24
    ],
    [
      "add",
      25,
      17,
      "1"
    ],
    [
      "add",
      49,
      17,
      "-1"
    ],
    [
      "add",
      57,
      17,
      "1"
    ],
    [
      "add",
      73,
      17,
      "1"
    ],
    [
      "add",
      82,
      17,
      "-1"
    ],
    [
      "add",
      129,
      17,
      "-1"
    ],
    [
      "add",
      147,
      17,
      "-1"
    ],
    [
      "add",
      149,
      17,
      "1"
    ],
    [
      "add",
      151,
      17,
      "-1"
    ],
    [
      "add",
      214,
      17,
      "-1"
    ],
    [
      "add",
      297,
      17,
      "-1"
    ],
    [
      "add",
      353,
      17,
      "-1"
    ],
    [
      "add",
      404,
      17,
      "1"
    ],
    [
      "swap",
      18,
      26
    ],
    [
      "scale",
      18,
      "-1"
    ],
    [
      "add",
      0,
      18,
      "1"
    ],
    [
      "add",
      2,
      18,
      "-1"
    ],
    [
      "add",
      9,
      18,
      "1"
    ],
    [
      "add",
      15,
      18,
      "-1"
    ],
    [
      "add",
      50,
      18,
      "-1"
    ],
    [
      "add",
      58,
      18,
      "1"
    ],
    [
      "add",
      139,
      18,
      "-1"
    ],
    [
      "add",
      143,
      18,
      "-1"
    ],
    [
      "add",
      195,
      18,
      "-1"
    ],
    [
      "add",
      196,
      18,
      "1"
    ],
    [
      "add",
      197,
      18,
      "-1"
    ],
    [
      "add",
      199,
      18,
      "-1"
    ],
    [
      "add",
      204,
      18,
      "-1"
    ],
    [
      "add",
      206,
      18,
      "-1"
    ],
    [
      "add",
      213,
      18,
      "1"
    ],
    [
      "add",
      264,
      18,
      "1"
    ],
    [
      "add",
      280,
      18,
      "1"
    ],
    [
      "add",
      282,
      18,
      "-1"
    ],
    [
      "add",
      288,
      18,
      "-1"
    ],
    [
      "add",
      290,
      18,
      "1"
    ],
    [
      "add",
      298,
      18,
      "-1"
    ],
    [
      "add",
      305,
      18,
      "1"
    ],
    [
      "add",
      311,
      18,
      "-1"
    ],
    [
      "add",
      312,
      18,
      "1"
    ],
    [
      "add",
      314,
      18,
      "-1"
    ],
    [
      "add",
      354,
      18,
      "-1"
    ],
    [
      "add",
      368,
      18,
      "1"
    ],
    [
      "add",
      370,
      18,
      "-1"
    ],
    [
      "add",
      389,
      18,
      "-1"
    ],
    [
      "add",
      396,
      18,
      "1"
    ],
    [
      "swap",
      19,
      26
    ],
    [
      "add",
      27,
      19,
      "1"
    ],
    [
      "add",
      51,
      19,
      "-1"
    ],
    [
      "add",
      59,
      19,
      "1"
    ],
    [
      "add",
      75,
      19,
      "1"
    ],
    [
      "add",
      131,
      19,
      "-1"
    ],
    [
      "add",
      149,
      19,
      "1"
    ],
    [
      "add",
      212,
      19,
      "1"
    ],
    [
      "add",
      272,
      19,
      "-1"
    ],
    [
      "add",
      299,
      19,
      "-1"
    ],
    [
      "add",
      355,
      19,
      "-1"
    ],
    [
      "swap",
      20,
      21
    ],
    [
      "scale",
      20,
      "-1"
    ],
    [
      "add",
      28,
      20,
      "1"
    ],
    [
      "add",
      52,
      20,
      "-1"
    ],
    [
      "add",
      60,
      20,
      "1"
    ],
    [
      "add",
      76,
      20,
      "1"
    ],
    [
      "add",
      132,
      20,
      "-1"
    ],
    [
      "add",
      272,
      20,
      "1"
    ],
    [
      "add",
      275,
      20,
      "1"
    ],
    [
      "add",
      279,
      20,
      "1"
    ],
    [
      "add",
      300,
      20,
      "-1"
    ],
    [
      "add",
      338,
      20,
      "1"
    ],
    [
      "add",
      356,
      20,
      "-1"
    ],
    [
      "swap",
      21,
      29
    ],
    [
      "scale",
      21,
      "-1"
    ],
    [
      "add",
      2,
      21,
      "1"
    ],
    [
      "add",
      3,
      21,
      "1"
    ],
    [
      "add",
      7,
      21,
      "-1"
    ],
    [
      "add",
      14,
      21,
      "-1"
    ],
    [
      "add",
      53,
      21,
      "-1"
    ],
    [
      "add",
      61,
      21,
      "1"
    ],
    [
      "add",
      133,
      21,
      "-1"
    ],
    [
      "add",
      140,
      21,
      "1"
    ],
    [
      "add",
      197,
      21,
      "1"
    ],
    [
      "add",
      265,
      21,
      "1"
    ],
    [
      "add",
      274,
      21,
      "1"
    ],
    [
      "add",
      282,
      21,
      "1"
    ],
    [
      "add",
      283,
      21,
      "1"
    ],
    [
      "add",
      287,
      21,
      "-1"
    ],
    [
      "add",
      290,
      21,
      "-1"
    ],
    [
      "add",
      291,
      21,
      "-1"
    ],
    [
      "add",
      295,
      21,
      "1"
    ],
    [
      "add",
      301,
      21,
      "-1"
    ],
    [
      "add",
      307,
      21,
      "-2"
    ],
    [
      "add",
      310,
      21,
      "-1"
    ],
    [
      "add",
      314,
      21,
      "1"
    ],
    [
      "add",
      315,
      21,
      "1"
    ],
    [
      "add",
      319,
      21,
      "-1"
    ],
    [
      "add",
      328,
      21,
      "1"
    ],
    [
      "add",
      357,
      21,
      "-1"
    ],
    [
      "add",
      370,
      21,
      "1"
    ],
    [
      "add",
      371,
      21,
      "1"
    ],
    [
      "add",
      375,
      21,
      "-1"
    ],
    [
      "swap",
      22,
      23
    ],
    [
      "scale",
      22,
      "-1"
    ],
    [
      "add",
      19,
      22,
      "1"
    ],
    [
      "add",
      26,
      22,
      "1"
    ],
    [
      "add",
      27,
      22,
      "1"
    ],
    [
      "add",
      30,
      22,
      "1"
    ],
    [
      "add",
      51,
      22,
      "-1"
    ],
    [
      "add",
      54,
      22,
      "-1"
    ],
    [
      "add",
      59,
      22,
      "1"
    ],
    [
      "add",
      62,
      22,
      "1"
    ],
    [
      "add",
      75,
      22,
      "1"
    ],
    [
      "add",
      78,
      22,
      "1"
    ],
    [
      "add",
      85,
      22,
      "1"
    ],
    [
      "add",
      131,
      22,
      "-1"
    ],
    [
      "add",
      134,
      22,
      "-1"
    ],
    [
      "add",
      148,
      22,
      "-1"
    ],
    [
      "add",
      149,
      22,
      "1"
    ],
    [
      "add",
      212,
      22,
      "1"
    ],
    [
      "add",
      272,
      22,
      "-1"
    ],
    [
      "add",
      273,
      22,
      "-1"
    ],
    [
      "add",
      299,
      22,
      "-1"
    ],
    [
      "add",
      302,
      22,
      "-1"
    ],
    [
      "add",
      336,
      22,
      "-1"
    ],
    [
      "add",
      355,
      22,
      "-1"
    ],
    [
      "add",
      358,
      22,
      "-1"
    ],
    [
      "swap",
      23,
      27
    ],
    [
      "add",
      19,
      23,
      "-1"
    ],
    [
      "add",
      31,
      23,
      "1"
    ],
    [
      "add",
      51,
      23,
      "1"
    ],
    [
      "add",
      55,
      23,
      "-1"
    ],
    [
      "add",
      59,
      23,
      "-1"
    ],
    [
      "add",
      63,
      23,
      "1"
    ],
    [
      "add",
      75,
      23,
      "-1"
    ],
    [
      "add",
      79,
      23,
      "1"
    ],
    [
      "add",
      131,
      23,
      "1"
    ],
    [
      "add",
      135,
      23,
      "-1"
    ],
    [
      "add",
      299,
      23,
      "1"
    ],
    [
      "add",
      303,
      23,
      "-1"
    ],
    [
      "add",
      355,
      23,
      "1"
    ],
    [
      "add",
      359,
      23,
      "-1"
    ],
    [
      "swap",
      24,
      48
    ],
    [
      "add",
      136,
      24,
      "1"
    ],
    [
      "add",
      154,
      24,
      "1"
    ],
    [
      "add",
      192,
      24,
      "1"
    ],
    [
      "add",
      219,
      24,
      "-1"
    ],
    [
      "add",
      220,
      24,
      "1"
    ],
    [
      "add",
      223,
      24,
      "-1"
    ],
    [
      "add",
      288,
      24,
      "-1"
    ],
    [
      "add",
      413,
      24,
      "-1"
    ],
    [
      "swap",
      25,
      49
    ],
    [
      "add",
      16,
      25,
      "1"
    ],
    [
      "add",
      24,
      25,
      "-1"
    ],
    [
      "add",
      56,
      25,
      "1"
    ],
    [
      "add",
      72,
      25,
      "1"
    ],
    [
      "add",
      90,
      25,
      "-1"
    ],
    [
      "add",
      128,
      25,
      "-1"
    ],
    [
      "add",
      136,
      25,
      "-1"
    ],
    [
      "add",
      137,
      25,
      "1"
    ],
    [
      "add",
      146,
      25,
      "1"
    ],
    [
      "add",
      154,
      25,
      "-1"
    ],
    [
      "add",
      155,
      25,
      "-1"
    ],
    [
      "add",
      157,
      25,
      "1"
    ],
    [
      "add",
      159,
      25,
      "-1"
    ],
    [
      "add",
      192,
      25,
      "-1"
    ],
    [
      "add",
      193,
      25,
      "1"
    ],
    [
      "add",
      211,
      25,
      "-1"
    ],
    [
      "add",
      212,
      25,
      "1"
    ],
    [
      "add",
      215,
      25,
      "-1"
    ],
    [
      "add",
      219,
      25,
      "1"
    ],
    [
      "add",
      220,
      25,
      "-1"
    ],
    [
      "add",
      222,
      25,
      "-1"
    ],
    [
      "add",
      223,
      25,
      "1"
    ],
    [
      "add",
      288,
      25,
      "1"
    ],
    [
      "add",
      289,
      25,
      "-1"
    ],
    [
      "add",
      296,
      25,
      "-1"
    ],
    [
      "add",
      352,
      25,
      "-1"
    ],
    [
      "add",
      405,
      25,
      "-1"
    ],
    [
      "add",
      412,
      25,
      "1"
    ],
    [
      "add",
      413,
      25,
      "1"
    ],
    [
      "swap",
      26,
      50
    ],
    [
      "add",
      8,
      26,
      "-1"
    ],
    [
      "add",
      194,
      26,
      "1"
    ],
    [
      "add",
      203,
      26,
      "1"
    ],
    [
      "add",
      204,
      26,
      "-1"
    ],
    [
      "add",
      207,
      26,
      "1"
    ],
    [
      "add",
      221,
      26,
      "1"
    ],
    [
      "add",
      290,
      26,
      "-1"
    ],
    [
      "add",
      304,
      26,
      "-1"
    ],
    [
      "add",
      397,
      26,
      "1"
    ],
    [
      "swap",
      27,
      51
    ],
    [
      "add",
      0,
      27,
      "1"
    ],
    [
      "add",
      2,
      27,
      "-1"
    ],
    [
      "add",
      8,
      27,
      "1"
    ],
    [
      "add",
      9,
      27,
      "1"
    ],
    [
      "add",
      15,
      27,
      "-1"
    ],
    [
      "add",
      18,
      27,
      "1"
    ],
    [
      "add",
      26,
      27,
      "-1"
    ],
    [
      "add",
      58,
      27,
      "1"
    ],
    [
      "add",
      143,
      27,
      "-1"
    ],
    [
      "add",
      157,
      27,
      "1"
    ],
    [
      "add",
      194,
      27,
      "-1"
    ],
    [
      "add",
      196,
      27,
      "1"
    ],
    [
      "add",
      197,
      27,
      "-1"
    ],
    [
      "add",
      199,
      27,
      "-1"
    ],
    [
      "add",
      203,
      27,
      "-1"
    ],
    [
      "add",
      206,
      27,
      "-1"
    ],
    [
      "add",
      207,
      27,
      "-1"
    ],
    [
      "add",
      213,
      27,
      "1"
    ],
    [
      "add",
      220,
      27,
      "1"
    ],
    [
      "add",
      221,
      27,
      "-1"
    ],
    [
      "add",
      264,
      27,
      "1"
    ],
    [
      "add",
      282,
      27,
      "-1"
    ],
    [
      "add",
      288,
      27,
      "-1"
    ],
    [
      "add",
      290,
      27,
      "2"
    ],
    [
      "add",
      291,
      27,
      "-1"
    ],
    [
      "add",
      298,
      27,
      "-1"
    ],
    [
      "add",
      304,
      27,
      "1"
    ],
    [
      "add",
      305,
      27,
      "1"
    ],
    [
      "add",
      311,
      27,
      "-1"
    ],
    [
      "add",
      312,
      27,
      "1"
    ],
    [
      "add",
      314,
      27,
      "-1"
    ],
    [
      "add",
      354,
      27,
      "-1"
    ],
    [
      "add",
      368,
      27,
      "1"
    ],
    [
      "add",
      370,
      27,
      "-1"
    ],
    [
      "add",
      389,
      27,
      "-1"
    ],
    [
      "add",
      396,
      27,
      "1"
    ],
    [
      "add",
      397,
      27,
      "-1"
    ],
    [
      "swap",
      28,
      52
    ],
    [
      "add",
      2,
      28,
      "-1"
    ],
    [
      "add",
      3,
      28,
      "-1"
    ],
    [
      "add",
      7,
      28,
      "1"
    ],
    [
      "add",
      14,
      28,
      "1"
    ],
    [
      "add",
      21,
      28,
      "-1"
    ],
    [
      "add",
      53,
      28,
      "1"
    ],
    [
      "add",
      61,
      28,
      "-1"
    ],
    [
      "add",
      133,
      28,
      "1"
    ],
    [
      "add",
      196,
      28,
      "1"
    ],
    [
      "add",
      197,
      28,
      "-1"
    ],
    [
      "add",
      265,
      28,
      "-1"
    ],
    [
      "add",
      274,
      28,
      "-1"
    ],
    [
      "add",
      280,
      28,
      "1"
    ],
    [
      "add",
      282,
      28,
      "-1"
    ],
    [
      "add",
      287,
      28,
      "2"
    ],
    [
      "add",
      290,
      28,
      "1"
    ],
    [
      "add",
      291,
      28,
      "1"
    ],
    [
      "add",
      292,
      28,
      "-1"
    ],
    [
      "add",
      295,
      28,
      "-1"
    ],
    [
      "add",
      301,
      28,
      "1"
    ],
    [
      "add",
      307,
      28,
      "2"
    ],
    [
      "add",
      310,
      28,
      "1"
    ],
    [
      "add",
      314,
      28,
      "-1"
    ],
    [
      "add",
      315,
      28,
      "-1"
    ],
    [
      "add",
      319,
      28,
      "1"
    ],
    [
      "add",
      328,
      28,
      "-1"
    ],
    [
      "add",
      346,
      28,
      "1"
    ],
    [
      "add",
      357,
      28,
      "1"
    ],
    [
      "add",
      370,
      28,
      "-1"
    ],
    [
      "add",
      371,
      28,
      "-1"
    ],
    [
      "add",
      375,
      28,
      "1"
    ],
    [
      "swap",
      29,
      53
    ],
    [
      "add",
      2,
      29,
      "-1"
    ],
    [
      "add",
      15,
      29,
      "-1"
    ],
    [
      "add",
      204,
      29,
      "-1"
    ],
    [
      "add",
      264,
      29,
      "1"
    ],
    [
      "add",
      290,
      29,
      "1"
    ],
    [
      "add",
      293,
      29,
      "-1"
    ],
    [
      "add",
      311,
      29,
      "-1"
    ],
    [
      "add",
      314,
      29,
      "-1"
    ],
    [
      "add",
      370,
      29,
      "-1"
    ],
    [
      "swap",
      30,
      54
    ],
    [
      "add",
      19,
      30,
      "-1"
    ],
    [
      "add",
      23,
      30,
      "1"
    ],
    [
      "add",
      27,
      30,
      "1"
    ],
    [
      "add",
      31,
      30,
      "2"
    ],
    [
      "add",
      55,
      30,
      "-1"
    ],
    [
      "add",
      59,
      30,
      "-1"
    ],
    [
      "add",
      63,
      30,
      "1"
    ],
    [
      "add",
      75,
      30,
      "-1"
    ],
    [
      "add",
      79,
      30,
      "1"
    ],
    [
      "add",
      93,
      30,
      "1"
    ],
    [
      "add",
      131,
      30,
      "1"
    ],
    [
      "add",
      135,
      30,
      "-1"
    ],
    [
      "add",
      139,
      30,
      "1"
    ],
    [
      "add",
      142,
      30,
      "1"
    ],
    [
      "add",
      156,
      30,
      "-1"
    ],
    [
      "add",
      157,
      30,
      "1"
    ],
    [
      "add",
      195,
      30,
      "1"
    ],
    [
      "add",
      198,
      30,
      "1"
    ],
    [
      "add",
      220,
      30,
      "1"
    ],
    [
      "add",
      280,
      30,
      "-1"
    ],
    [
      "add",
      281,
      30,
      "-1"
    ],
    [
      "add",
      291,
      30,
      "-1"
    ],
    [
      "add",
      294,
      30,
      "-1"
    ],
    [
      "add",
      299,
      30,
      "1"
    ],
    [
      "add",
      303,
      30,
      "-1"
    ],
    [
      "add",
      344,
      30,
      "-1"
    ],
    [
      "add",
      355,
      30,
      "1"
    ],
    [
      "add",
      359,
      30,
      "-1"
    ],
    [
      "swap",
      31,
      55
    ],
    [
      "add",
      0,
      31,
      "1"
    ],
    [
      "add",
      2,
      31,
      "-1"
    ],
    [
      "add",
      8,
      31,
      "1"
    ],
    [
      "add",
      9,
      31,
      "1"
    ],
    [
      "add",
      15,
      31,
      "-1"
    ],
    [
      "add",
      18,
      31,
      "1"
    ],
    [
      "add",
      26,
      31,
      "-1"
    ],
    [
      "add",
      58,
      31,
      "1"
    ],
    [
      "add",
      139,
      31,
      "-1"
    ],
    [
      "add",
      157,
      31,
      "1"
    ],
    [
      "add",
      194,
      31,
      "-1"
    ],
    [
      "add",
      195,
      31,
      "-1"
    ],
    [
      "add",
      196,
      31,
      "1"
    ],
    [
      "add",
      197,
      31,
      "-1"
    ],
    [
      "add",
      203,
      31,
      "-1"
    ],
    [
      "add",
      206,
      31,
      "-1"
    ],
    [
      "add",
      207,
      31,
      "-1"
    ],
    [
      "add",
      213,
      31,
      "1"
    ],
    [
      "add",
      220,
      31,
      "1"
    ],
    [
      "add",
      221,
      31,
      "-1"
    ],
    [
      "add",
      264,
      31,
      "1"
    ],
    [
      "add",
      282,
      31,
      "-1"
    ],
    [
      "add",
      288,
      31,
      "-1"
    ],
    [
      "add",
      290,
      31,
      "2"
    ],
    [
      "add",
      295,
      31,
      "-1"
    ],
    [
      "add",
      298,
      31,
      "-1"
    ],
    [
      "add",
      304,
      31,
      "1"
    ],
    [
      "add",
      305,
      31,
      "1"
    ],
    [
      "add",
      311,
      31,
      "-1"
    ],
    [
      "add",
      312,
      31,
      "1"
    ],
    [
      "add",
      314,
      31,
      "-1"
    ],
    [
      "add",
      354,
      31,
      "-1"
    ],
    [
      "add",
      368,
      31,
      "1"
    ],
    [
      "add",
      370,
      31,
      "-1"
    ],
    [
      "add",
      389,
      31,
      "-1"
    ],
    [
      "add",
      396,
      31,
      "1"
    ],
    [
      "add",
      397,
      31,
      "-1"
    ],
    [
      "swap",
      32,
      162
    ],
    [
      "scale",
      32,
      "-1"
    ],
    [
      "add",
      176,
      32,
      "1"
    ],
    [
      "add",
      192,
      32,
      "-1"
    ],
    [
      "add",
      216,
      32,
      "-1"
    ],
    [
      "add",
      227,
      32,
      "-1"
    ],
    [
      "add",
      228,
      32,
      "1"
    ],
    [
      "add",
      231,
      32,
      "-1"
    ],
    [
      "add",
      248,
      32,
      "-1"
    ],
    [
      "add",
      392,
      32,
      "-1"
    ],
    [
      "add",
      421,
      32,
      "-1"
    ],
    [
      "swap",
      33,
      98
    ],
    [
      "add",
      162,
      33,
      "-1"
    ],
    [
      "add",
      163,
      33,
      "-1"
    ],
    [
      "add",
      165,
      33,
      "1"
    ],
    [
      "add",
      167,
      33,
      "-1"
    ],
    [
      "add",
      177,
      33,
      "1"
    ],
    [
      "add",
      193,
      33,
      "-1"
    ],
    [
      "add",
      217,
      33,
      "-1"
    ],
    [
      "add",
      230,
      33,
      "-1"
    ],
    [
      "add",
      249,
      33,
      "-1"
    ],
    [
      "add",
      393,
      33,
      "-1"
    ],
    [
      "add",
      420,
      33,
      "1"
    ],
    [
      "swap",
      34,
      178
    ],
    [
      "scale",
      34,
      "-1"
    ],
    [
      "add",
      194,
      34,
      "-1"
    ],
    [
      "add",
      218,
      34,
      "-1"
    ],
    [
      "add",
      229,
      34,
      "1"
    ],
    [
      "add",
      250,
      34,
      "-1"
    ],
    [
      "add",
      394,
      34,
      "-1"
    ],
    [
      "swap",
      35,
      165
    ],
    [
      "scale",
      35,
      "-1"
    ],
    [
      "add",
      178,
      35,
      "-1"
    ],
    [
      "add",
      179,
      35,
      "1"
    ],
    [
      "add",
      195,
      35,
      "-1"
    ],
    [
      "add",
      219,
      35,
      "-1"
    ],
    [
      "add",
      228,
      35,
      "1"
    ],
    [
      "add",
      251,
      35,
      "-1"
    ],
    [
      "add",
      288,
      35,
      "-1"
    ],
    [
      "add",
      395,
      35,
      "-1"
    ],
    [
      "swap",
      36,
      37
    ],
    [
      "scale",
      36,
      "-1"
    ],
    [
      "add",
      180,
      36,
      "1"
    ],
    [
      "add",
      196,
      36,
      "-1"
    ],
    [
      "add",
      220,
      36,
      "-1"
    ],
    [
      "add",
      252,
      36,
      "-1"
    ],
    [
      "add",
      288,
      36,
      "1"
    ],
    [
      "add",
      291,
      36,
      "1"
    ],
    [
      "add",
      295,
      36,
      "1"
    ],
    [
      "add",
      354,
      36,
      "1"
    ],
    [
      "add",
      396,
      36,
      "-1"
    ],
    [
      "swap",
      37,
      181
    ],
    [
      "scale",
      37,
      "-1"
    ],
    [
      "add",
      197,
      37,
      "-1"
    ],
    [
      "add",
      221,
      37,
      "-1"
    ],
    [
      "add",
      253,
      37,
      "-1"
    ],
    [
      "add",
      290,
      37,
      "1"
    ],
    [
      "add",
      397,
      37,
      "-1"
    ],
    [
      "swap",
      38,
      39
    ],
    [
      "scale",
      38,
      "-1"
    ],
    [
      "add",
      101,
      38,
      "1"
    ],
    [
      "add",
      164,
      38,
      "-1"
    ],
    [
      "add",
      165,
      38,
      "1"
    ],
    [
      "add",
      178,
      38,
      "1"
    ],
    [
      "add",
      182,
      38,
      "1"
    ],
    [
      "add",
      198,
      38,
      "-1"
    ],
    [
      "add",
      222,
      38,
      "-1"
    ],
    [
      "add",
      254,
      38,
      "-1"
    ],
    [
      "add",
      289,
      38,
      "-1"
    ],
    [
      "add",
      352,
      38,
      "-1"
    ],
    [
      "add",
      398,
      38,
      "-1"
    ],
    [
      "swap",
      39,
      179
    ],
    [
      "add",
      35,
      39,
      "-1"
    ],
    [
      "add",
      183,
      39,
      "1"
    ],
    [
      "add",
      195,
      39,
      "1"
    ],
    [
      "add",
      199,
      39,
      "-1"
    ],
    [
      "add",
      219,
      39,
      "1"
    ],
    [
      "add",
      223,
      39,
      "-1"
    ],
    [
      "add",
      251,
      39,
      "1"
    ],
    [
      "add",
      255,
      39,
      "-1"
    ],
    [
      "add",
      395,
      39,
      "1"
    ],
    [
      "add",
      399,
      39,
      "-1"
    ],
    [
      "swap",
      40,
      112
    ],
    [
      "add",
      136,
      40,
      "-1"
    ],
    [
      "add",
      152,
      40,
      "-1"
    ],
    [
      "add",
      162,
      40,
      "-1"
    ],
    [
      "add",
      170,
      40,
      "1"
    ],
    [
      "add",
      184,
      40,
      "-1"
    ],
    [
      "add",
      208,
      40,
      "-1"
    ],
    [
      "add",
      235,
      40,
      "-1"
    ],
    [
      "add",
      236,
      40,
      "1"
    ],
    [
      "add",
      239,
      40,
      "-1"
    ],
    [
      "add",
      384,
      40,
      "1"
    ],
    [
      "add",
      429,
      40,
      "-1"
    ],
    [
      "swap",
      41,
      98
    ],
    [
      "add",
      106,
      41,
      "-1"
    ],
    [
      "add",
      112,
      41,
      "-1"
    ],
    [
      "add",
      113,
      41,
      "-1"
    ],
    [
      "add",
      137,
      41,
      "-1"
    ],
    [
      "add",
      153,
      41,
      "-1"
    ],
    [
      "add",
      171,
      41,
      "-1"
    ],
    [
      "add",
      173,
      41,
      "1"
    ],
    [
      "add",
      175,
      41,
      "-1"
    ],
    [
      "add",
      185,
      41,
      "-1"
    ],
    [
      "add",
      209,
      41,
      "-1"
    ],
    [
      "add",
      238,
      41,
      "-1"
    ],
    [
      "add",
      385,
      41,
      "1"
    ],
    [
      "add",
      428,
      41,
      "1"
    ],
    [
      "swap",
      42,
      114
    ],
    [
      "add",
      8,
      42,
      "1"
    ],
    [
      "add",
      154,
      42,
      "-1"
    ],
    [
      "add",
      178,
      42,
      "-1"
    ],
    [
      "add",
      186,
      42,
      "-1"
    ],
    [
      "add",
      203,
      42,
      "-1"
    ],
    [
      "add",
      204,
      42,
      "1"
    ],
    [
      "add",
      207,
      42,
      "-1"
    ],
    [
      "add",
      210,
      42,
      "-1"
    ],
    [
      "add",
      237,
      42,
      "1"
    ],
    [
      "add",
      304,
      42,
      "1"
    ],
    [
      "add",
      386,
      42,
      "1"
    ],
    [
      "add",
      397,
      42,
      "-1"
    ],
    [
      "swap",
      43,
      114
    ],
    [
      "add",
      115,
      43,
      "-1"
    ],
    [
      "add",
      139,
      43,
      "-1"
    ],
    [
      "add",
      155,
      43,
      "-1"
    ],
    [
      "add",
      165,
      43,
      "-1"
    ],
    [
      "add",
      173,
      43,
      "1"
    ],
    [
      "add",
      187,
      43,
      "-1"
    ],
    [
      "add",
      211,
      43,
      "-1"
    ],
    [
      "add",
      236,
      43,
      "1"
    ],
    [
      "add",
      296,
      43,
      "-1"
    ],
    [
      "add",
      387,
      43,
      "1"
    ],
    [
      "swap",
      44,
      45
    ],
    [
      "scale",
      44,
      "-1"
    ],
    [
      "add",
      116,
      44,
      "-1"
    ],
    [
      "add",
      140,
      44,
      "-1"
    ],
    [
      "add",
      156,
      44,
      "-1"
    ],
    [
      "add",
      181,
      44,
      "-1"
    ],
    [
      "add",
      188,
      44,
      "-1"
    ],
    [
      "add",
      212,
      44,
      "-1"
    ],
    [
      "add",
      296,
      44,
      "1"
    ],
    [
      "add",
      299,
      44,
      "1"
    ],
    [
      "add",
      303,
      44,
      "1"
    ],
    [
      "add",
      362,
      44,
      "1"
    ],
    [
      "add",
      388,
      44,
      "1"
    ],
    [
      "swap",
      45,
      117
    ],
    [
      "add",
      2,
      45,
      "1"
    ],
    [
      "add",
      15,
      45,
      "1"
    ],
    [
      "add",
      36,
      45,
      "1"
    ],
    [
      "add",
      157,
      45,
      "-1"
    ],
    [
      "add",
      180,
      45,
      "1"
    ],
    [
      "add",
      189,
      45,
      "-1"
    ],
    [
      "add",
      196,
      45,
      "-1"
    ],
    [
      "add",
      197,
      45,
      "1"
    ],
    [
      "add",
      204,
      45,
      "1"
    ],
    [
      "add",
      213,
      45,
      "-1"
    ],
    [
      "add",
      220,
      45,
      "-1"
    ],
    [
      "add",
      252,
      45,
      "-1"
    ],
    [
      "add",
      264,
      45,
      "-1"
    ],
    [
      "add",
      282,
      45,
      "1"
    ],
    [
      "add",
      288,
      45,
      "1"
    ],
    [
      "add",
      290,
      45,
      "-1"
    ],
    [
      "add",
      291,
      45,
      "1"
    ],
    [
      "add",
      295,
      45,
      "1"
    ],
    [
      "add",
      298,
      45,
      "1"
    ],
    [
      "add",
      311,
      45,
      "1"
    ],
    [
      "add",
      314,
      45,
      "1"
    ],
    [
      "add",
      354,
      45,
      "1"
    ],
    [
      "add",
      370,
      45,
      "1"
    ],
    [
      "add",
      389,
      45,
      "1"
    ],
    [
      "add",
      396,
      45,
      "-1"
    ],
    [
      "swap",
      46,
      47
    ],
    [
      "scale",
      46,
      "-1"
    ],
    [
      "add",
      43,
      46,
      "1"
    ],
    [
      "add",
      109,
      46,
      "1"
    ],
    [
      "add",
      114,
      46,
      "1"
    ],
    [
      "add",
      115,
      46,
      "-1"
    ],
    [
      "add",
      118,
      46,
      "-1"
    ],
    [
      "add",
      139,
      46,
      "-1"
    ],
    [
      "add",
      142,
      46,
      "-1"
    ],
    [
      "add",
      155,
      46,
      "-1"
    ],
    [
      "add",
      158,
      46,
      "-1"
    ],
    [
      "add",
      165,
      46,
      "-1"
    ],
    [
      "add",
      172,
      46,
      "-1"
    ],
    [
      "add",
      173,
      46,
      "1"
    ],
    [
      "add",
      179,
      46,
      "-1"
    ],
    [
      "add",
      187,
      46,
      "-1"
    ],
    [
      "add",
      190,
      46,
      "-1"
    ],
    [
      "add",
      211,
      46,
      "-1"
    ],
    [
      "add",
      214,
      46,
      "-1"
    ],
    [
      "add",
      236,
      46,
      "1"
    ],
    [
      "add",
      296,
      46,
      "-1"
    ],
    [
      "add",
      297,
      46,
      "-1"
    ],
    [
      "add",
      360,
      46,
      "-1"
    ],
    [
      "add",
      387,
      46,
      "1"
    ],
    [
      "add",
      390,
      46,
      "1"
    ],
    [
      "swap",
      47,
      101
    ],
    [
      "scale",
      47,
      "-1"
    ],
    [
      "add",
      38,
      47,
      "1"
    ],
    [
      "add",
      43,
      47,
      "-1"
    ],
    [
      "add",
      115,
      47,
      "1"
    ],
    [
      "add",
      119,
      47,
      "-1"
    ],
    [
      "add",
      139,
      47,
      "1"
    ],
    [
      "add",
      143,
      47,
      "-1"
    ],
    [
      "add",
      155,
      47,
      "1"
    ],
    [
      "add",
      159,
      47,
      "-1"
    ],
    [
      "add",
      164,
      47,
      "-1"
    ],
    [
      "add",
      165,
      47,
      "2"
    ],
    [
      "add",
      178,
      47,
      "1"
    ],
    [
      "add",
      182,
      47,
      "1"
    ],
    [
      "add",
      187,
      47,
      "1"
    ],
    [
      "add",
      191,
      47,
      "-1"
    ],
    [
      "add",
      198,
      47,
      "-1"
    ],
    [
      "add",
      211,
      47,
      "1"
    ],
    [
      "add",
      215,
      47,
      "-1"
    ],
    [
      "add",
      222,
      47,
      "-1"
    ],
    [
      "add",
      254,
      47,
      "-1"
    ],
    [
      "add",
      289,
      47,
      "-1"
    ],
    [
      "add",
      352,
      47,
      "-1"
    ],
    [
      "add",
      387,
      47,
      "-1"
    ],
    [
      "add",
      391,
      47,
      "1"
    ],
    [
      "add",
      398,
      47,
      "-1"
    ],
    [
      "swap",
      48,
      194
    ],
    [
      "scale",
      48,
      "-1"
    ],
    [
      "add",
      34,
      48,
      "-1"
    ],
    [
      "add",
      200,
      48,
      "1"
    ],
    [
      "add",
      218,
      48,
      "1"
    ],
    [
      "add",
      229,
      48,
      "-1"
    ],
    [
      "add",
      243,
      48,
      "-1"
    ],
    [
      "add",
      244,
      48,
      "1"
    ],
    [
      "add",
      247,
      48,
      "-1"
    ],
    [
      "add",
      250,
      48,
      "1"
    ],
    [
      "add",
      394,
      48,
      "1"
    ],
    [
      "add",
      437,
      48,
      "-1"
    ],
    [
      "swap",
      49,
      136
    ],
    [
      "add",
      8,
      49,
      "-1"
    ],
    [
      "add",
      24,
      49,
      "-1"
    ],
    [
      "add",
      35,
      49,
      "1"
    ],
    [
      "add",
      37,
      49,
      "-1"
    ],
    [
      "add",
      39,
      49,
      "-1"
    ],
    [
      "add",
      42,
      49,
      "-1"
    ],
    [
      "add",
      178,
      49,
      "1"
    ],
    [
      "add",
      183,
      49,
      "-2"
    ],
    [
      "add",
      186,
      49,
      "1"
    ],
    [
      "add",
      192,
      49,
      "-1"
    ],
    [
      "add",
      195,
      49,
      "-1"
    ],
    [
      "add",
      197,
      49,
      "1"
    ],
    [
      "add",
      199,
      49,
      "1"
    ],
    [
      "add",
      201,
      49,
      "1"
    ],
    [
      "add",
      203,
      49,
      "1"
    ],
    [
      "add",
      204,
      49,
      "-1"
    ],
    [
      "add",
      207,
      49,
      "1"
    ],
    [
      "add",
      210,
      49,
      "1"
    ],
    [
      "add",
      220,
      49,
      "-1"
    ],
    [
      "add",
      221,
      49,
      "1"
    ],
    [
      "add",
      223,
      49,
      "2"
    ],
    [
      "add",
      237,
      49,
      "-1"
    ],
    [
      "add",
      246,
      49,
      "-1"
    ],
    [
      "add",
      251,
      49,
      "-1"
    ],
    [
      "add",
      253,
      49,
      "1"
    ],
    [
      "add",
      255,
      49,
      "1"
    ],
    [
      "add",
      288,
      49,
      "1"
    ],
    [
      "add",
      290,
      49,
      "-1"
    ],
    [
      "add",
      304,
      49,
      "-1"
    ],
    [
      "add",
      386,
      49,
      "-1"
    ],
    [
      "add",
      395,
      49,
      "-1"
    ],
    [
      "add",
      397,
      49,
      "2"
    ],
    [
      "add",
      399,
      49,
      "1"
    ],
    [
      "add",
      413,
      49,
      "1"
    ],
    [
      "add",
      436,
      49,
      "1"
    ],
    [
      "swap",
      50,
      202
    ],
    [
      "scale",
      50,
      "-1"
    ],
    [
      "add",
      245,
      50,
      "1"
    ],
    [
      "swap",
      51,
      197
    ],
    [
      "scale",
      51,
      "-1"
    ],
    [
      "add",
      8,
      51,
      "1"
    ],
    [
      "add",
      26,
      51,
      "-1"
    ],
    [
      "add",
      34,
      51,
      "-1"
    ],
    [
      "add",
      37,
      51,
      "-1"
    ],
    [
      "add",
      48,
      51,
      "1"
    ],
    [
      "add",
      200,
      51,
      "1"
    ],
    [
      "add",
      204,
      51,
      "1"
    ],
    [
      "add",
      207,
      51,
      "-1"
    ],
    [
      "add",
      218,
      51,
      "1"
    ],
    [
      "add",
      229,
      51,
      "-1"
    ],
    [
      "add",
      243,
      51,
      "-1"
    ],
    [
      "add",
      244,
      51,
      "2"
    ],
    [
      "add",
      247,
      51,
      "-1"
    ],
    [
      "add",
      250,
      51,
      "1"
    ],
    [
      "add",
      253,
      51,
      "1"
    ],
    [
      "add",
      394,
      51,
      "1"
    ],
    [
      "add",
      437,
      51,
      "-1"
    ],
    [
      "swap",
      52,
      264
    ],
    [
      "scale",
      52,
      "-1"
    ],
    [
      "add",
      2,
      52,
      "-1"
    ],
    [
      "add",
      11,
      52,
      "-1"
    ],
    [
      "add",
      29,
      52,
      "1"
    ],
    [
      "add",
      290,
      52,
      "1"
    ],
    [
      "add",
      293,
      52,
      "-1"
    ],
    [
      "add",
      304,
      52,
      "1"
    ],
    [
      "add",
      311,
      52,
      "1"
    ],
    [
      "add",
      314,
      52,
      "-1"
    ],
    [
      "swap",
      53,
      139
    ],
    [
      "add",
      0,
      53,
      "2"
    ],
    [
      "add",
      8,
      53,
      "2"
    ],
    [
      "add",
      9,
      53,
      "2"
    ],
    [
      "add",
      11,
      53,
      "1"
    ],
    [
      "add",
      15,
      53,
      "-1"
    ],
    [
      "add",
      18,
      53,
      "2"
    ],
    [
      "add",
      26,
      53,
      "-2"
    ],
    [
      "add",
      27,
      53,
      "1"
    ],
    [
      "add",
      29,
      53,
      "-1"
    ],
    [
      "add",
      31,
      53,
      "1"
    ],
    [
      "add",
      34,
      53,
      "-2"
    ],
    [
      "add",
      36,
      53,
      "1"
    ],
    [
      "add",
      37,
      53,
      "-1"
    ],
    [
      "add",
      45,
      53,
      "1"
    ],
    [
      "add",
      48,
      53,
      "2"
    ],
    [
      "add",
      51,
      53,
      "1"
    ],
    [
      "add",
      52,
      53,
      "-1"
    ],
    [
      "add",
      58,
      53,
      "2"
    ],
    [
      "add",
      143,
      53,
      "-1"
    ],
    [
      "add",
      157,
      53,
      "1"
    ],
    [
      "add",
      189,
      53,
      "-1"
    ],
    [
      "add",
      195,
      53,
      "-1"
    ],
    [
      "add",
      196,
      53,
      "1"
    ],
    [
      "add",
      199,
      53,
      "-1"
    ],
    [
      "add",
      200,
      53,
      "2"
    ],
    [
      "add",
      203,
      53,
      "-1"
    ],
    [
      "add",
      204,
      53,
      "1"
    ],
    [
      "add",
      206,
      53,
      "-1"
    ],
    [
      "add",
      207,
      53,
      "-2"
    ],
    [
      "add",
      213,
      53,
      "1"
    ],
    [
      "add",
      218,
      53,
      "2"
    ],
    [
      "add",
      220,
      53,
      "1"
    ],
    [
      "add",
      221,
      53,
      "-1"
    ],
    [
      "add",
      229,
      53,
      "-2"
    ],
    [
      "add",
      243,
      53,
      "-2"
    ],
    [
      "add",
      244,
      53,
      "3"
    ],
    [
      "add",
      247,
      53,
      "-2"
    ],
    [
      "add",
      250,
      53,
      "2"
    ],
    [
      "add",
      252,
      53,
      "-1"
    ],
    [
      "add",
      253,
      53,
      "1"
    ],
    [
      "add",
      282,
      53,
      "-1"
    ],
    [
      "add",
      288,
      53,
      "-1"
    ],
    [
      "add",
      290,
      53,
      "1"
    ],
    [
      "add",
      293,
      53,
      "1"
    ],
    [
      "add",
      298,
      53,
      "-1"
    ],
    [
      "add",
      305,
      53,
      "1"
    ],
    [
      "add",
      311,
      53,
      "-2"
    ],
    [
      "add",
      312,
      53,
      "2"
    ],
    [
      "add",
      354,
      53,
      "-1"
    ],
    [
      "add",
      368,
      53,
      "1"
    ],
    [
      "add",
      370,
      53,
      "-1"
    ],
    [
      "add",
      389,
      53,
      "-1"
    ],
    [
      "add",
      394,
      53,
      "2"
    ],
    [
      "add",
      396,
      53,
      "1"
    ],
    [
      "add",
      397,
      53,
      "-1"
    ],
    [
      "add",
      437,
      53,
      "-2"
    ],
    [
      "swap",
      54,
      203
    ],
    [
      "add",
      51,
      54,
      "-1"
    ],
    [
      "add",
      207,
      54,
      "1"
    ],
    [
      "swap",
      55,
      154
    ],
    [
      "add",
      24,
      55,
      "-1"
    ],
    [
      "add",
      186,
      55,
      "1"
    ],
    [
      "add",
      219,
      55,
      "1"
    ],
    [
      "add",
      220,
      55,
      "-1"
    ],
    [
      "add",
      223,
      55,
      "1"
    ],
    [
      "add",
      251,
      55,
      "-1"
    ],
    [
      "add",
      252,
      55,
      "1"
    ],
    [
      "add",
      255,
      55,
      "-1"
    ],
    [
      "add",
      413,
      55,
      "1"
    ],
    [
      "add",
      445,
      55,
      "-1"
    ],
    [
      "swap",
      56,
      72
    ],
    [
      "add",
      8,
      56,
      "-2"
    ],
    [
      "add",
      16,
      56,
      "-1"
    ],
    [
      "add",
      24,
      56,
      "-1"
    ],
    [
      "add",
      25,
      56,
      "-1"
    ],
    [
      "add",
      26,
      56,
      "1"
    ],
    [
      "add",
      34,
      56,
      "1"
    ],
    [
      "add",
      35,
      56,
      "1"
    ],
    [
      "add",
      39,
      56,
      "-1"
    ],
    [
      "add",
      42,
      56,
      "-1"
    ],
    [
      "add",
      48,
      56,
      "-1"
    ],
    [
      "add",
      49,
      56,
      "1"
    ],
    [
      "add",
      51,
      56,
      "-2"
    ],
    [
      "add",
      54,
      56,
      "1"
    ],
    [
      "add",
      55,
      56,
      "1"
    ],
    [
      "add",
      72,
      56,
      "-2"
    ],
    [
      "add",
      90,
      56,
      "1"
    ],
    [
      "add",
      122,
      56,
      "-1"
    ],
    [
      "add",
      128,
      56,
      "1"
    ],
    [
      "add",
      146,
      56,
      "-1"
    ],
    [
      "add",
      155,
      56,
      "1"
    ],
    [
      "add",
      157,
      56,
      "-1"
    ],
    [
      "add",
      159,
      56,
      "1"
    ],
    [
      "add",
      178,
      56,
      "1"
    ],
    [
      "add",
      183,
      56,
      "-2"
    ],
    [
      "add",
      186,
      56,
      "2"
    ],
    [
      "add",
      187,
      56,
      "-1"
    ],
    [
      "add",
      189,
      56,
      "1"
    ],
    [
      "add",
      191,
      56,
      "-1"
    ],
    [
      "add",
      195,
      56,
      "-1"
    ],
    [
      "add",
      199,
      56,
      "1"
    ],
    [
      "add",
      200,
      56,
      "-1"
    ],
    [
      "add",
      201,
      56,
      "1"
    ],
    [
      "add",
      204,
      56,
      "-2"
    ],
    [
      "add",
      207,
      56,
      "3"
    ],
    [
      "add",
      210,
      56,
      "1"
    ],
    [
      "add",
      211,
      56,
      "1"
    ],
    [
      "add",
      212,
      56,
      "-1"
    ],
    [
      "add",
      215,
      56,
      "1"
    ],
    [
      "add",
      218,
      56,
      "-1"
    ],
    [
      "add",
      220,
      56,
      "-1"
    ],
    [
      "add",
      221,
      56,
      "1"
    ],
    [
      "add",
      222,
      56,
      "1"
    ],
    [
      "add",
      223,
      56,
      "2"
    ],
    [
      "add",
      229,
      56,
      "1"
    ],
    [
      "add",
      237,
      56,
      "-1"
    ],
    [
      "add",
      243,
      56,
      "1"
    ],
    [
      "add",
      244,
      56,
      "-2"
    ],
    [
      "add",
      246,
      56,
      "-1"
    ],
    [
      "add",
      247,
      56,
      "1"
    ],
    [
      "add",
      250,
      56,
      "-1"
    ],
    [
      "add",
      251,
      56,
      "-2"
    ],
    [
      "add",
      252,
      56,
      "1"
    ],
    [
      "add",
      254,
      56,
      "-1"
    ],
    [
      "add",
      290,
      56,
      "-1"
    ],
    [
      "add",
      296,
      56,
      "1"
    ],
    [
      "add",
      304,
      56,
      "-1"
    ],
    [
      "add",
      352,
      56,
      "1"
    ],
    [
      "add",
      386,
      56,
      "-1"
    ],
    [
      "add",
      394,
      56,
      "-1"
    ],
    [
      "add",
      395,
      56,
      "-1"
    ],
    [
      "add",
      397,
      56,
      "2"
    ],
    [
      "add",
      399,
      56,
      "1"
    ],
    [
      "add",
      405,
      56,
      "1"
    ],
    [
      "add",
      412,
      56,
      "-1"
    ],
    [
      "add",
      413,
      56,
      "1"
    ],
    [
      "add",
      436,
      56,
      "1"
    ],
    [
      "add",
      437,
      56,
      "1"
    ],
    [
      "add",
      444,
      56,
      "1"
    ],
    [
      "add",
      445,
      56,
      "-1"
    ],
    [
      "swap",
      57,
      221
    ],
    [
      "add",
      26,
      57,
      "-1"
    ],
    [
      "add",
      253,
      57,
      "1"
    ],
    [
      "swap",
      58,
      133
    ],
    [
      "add",
      2,
      58,
      "1"
    ],
    [
      "add",
      3,
      58,
      "1"
    ],
    [
      "add",
      7,
      58,
      "-1"
    ],
    [
      "add",
      8,
      58,
      "-1"
    ],
    [
      "add",
      11,
      58,
      "-1"
    ],
    [
      "add",
      14,
      58,
      "-1"
    ],
    [
      "add",
      15,
      58,
      "1"
    ],
    [
      "add",
      21,
      58,
      "1"
    ],
    [
      "add",
      26,
      58,
      "1"
    ],
    [
      "add",
      28,
      58,
      "-1"
    ],
    [
      "add",
      34,
      58,
      "1"
    ],
    [
      "add",
      37,
      58,
      "1"
    ],
    [
      "add",
      48,
      58,
      "-1"
    ],
    [
      "add",
      51,
      58,
      "-1"
    ],
    [
      "add",
      52,
      58,
      "1"
    ],
    [
      "add",
      61,
      58,
      "2"
    ],
    [
      "add",
      140,
      58,
      "1"
    ],
    [
      "add",
      200,
      58,
      "-1"
    ],
    [
      "add",
      207,
      58,
      "1"
    ],
    [
      "add",
      218,
      58,
      "-1"
    ],
    [
      "add",
      229,
      58,
      "1"
    ],
    [
      "add",
      243,
      58,
      "1"
    ],
    [
      "add",
      244,
      58,
      "-2"
    ],
    [
      "add",
      247,
      58,
      "1"
    ],
    [
      "add",
      250,
      58,
      "-1"
    ],
    [
      "add",
      253,
      58,
      "-1"
    ],
    [
      "add",
      265,
      58,
      "1"
    ],
    [
      "add",
      274,
      58,
      "1"
    ],
    [
      "add",
      280,
      58,
      "-1"
    ],
    [
      "add",
      282,
      58,
      "1"
    ],
    [
      "add",
      287,
      58,
      "-2"
    ],
    [
      "add",
      290,
      58,
      "-1"
    ],
    [
      "add",
      291,
      58,
      "-1"
    ],
    [
      "add",
      295,
      58,
      "1"
    ],
    [
      "add",
      301,
      58,
      "-1"
    ],
    [
      "add",
      304,
      58,
      "1"
    ],
    [
      "add",
      307,
      58,
      "-2"
    ],
    [
      "add",
      310,
      58,
      "-1"
    ],
    [
      "add",
      311,
      58,
      "2"
    ],
    [
      "add",
      312,
      58,
      "1"
    ],
    [
      "add",
      314,
      58,
      "1"
    ],
    [
      "add",
      315,
      58,
      "2"
    ],
    [
      "add",
      328,
      58,
      "1"
    ],
    [
      "add",
      346,
      58,
      "-1"
    ],
    [
      "add",
      357,
      58,
      "-1"
    ],
    [
      "add",
      370,
      58,
      "2"
    ],
    [
      "add",
      371,
      58,
      "1"
    ],
    [
      "add",
      375,
      58,
      "-1"
    ],
    [
      "add",
      378,
      58,
      "1"
    ],
    [
      "add",
      394,
      58,
      "-1"
    ],
    [
      "add",
      437,
      58,
      "1"
    ],
    [
      "swap",
      59,
      282
    ],
    [
      "add",
      29,
      59,
      "-1"
    ],
    [
      "add",
      314,
      59,
      "1"
    ],
    [
      "swap",
      60,
      75
    ],
    [
      "scale",
      60,
      "-1"
    ],
    [
      "add",
      0,
      60,
      "-3"
    ],
    [
      "add",
      8,
      60,
      "-2"
    ],
    [
      "add",
      9,
      60,
      "-3"
    ],
    [
      "add",
      11,
      60,
      "-1"
    ],
    [
      "add",
      15,
      60,
      "1"
    ],
    [
      "add",
      18,
      60,
      "-3"
    ],
    [
      "add",
      19,
      60,
      "1"
    ],
    [
      "add",
      23,
      60,
      "-1"
    ],
    [
      "add",
      26,
      60,
      "1"
    ],
    [
      "add",
      27,
      60,
      "-3"
    ],
    [
      "add",
      30,
      60,
      "-1"
    ],
    [
      "add",
      31,
      60,
      "-1"
    ],
    [
      "add",
      34,
      60,
      "2"
    ],
    [
      "add",
      36,
      60,
      "-2"
    ],
    [
      "add",
      37,
      60,
      "1"
    ],
    [
      "add",
      45,
      60,
      "-2"
    ],
    [
      "add",
      48,
      60,
      "-2"
    ],
    [
      "add",
      51,
      60,
      "-2"
    ],
    [
      "add",
      52,
      60,
      "1"
    ],
    [
      "add",
      53,
      60,
      "-2"
    ],
    [
      "add",
      54,
      60,
      "1"
    ],
    [
      "add",
      57,
      60,
      "1"
    ],
    [
      "add",
      59,
      60,
      "1"
    ],
    [
      "add",
      79,
      60,
      "-1"
    ],
    [
      "add",
      93,
      60,
      "-1"
    ],
    [
      "add",
      125,
      60,
      "1"
    ],
    [
      "add",
      131,
      60,
      "-1"
    ],
    [
      "add",
      133,
      60,
      "-2"
    ],
    [
      "add",
      135,
      60,
      "1"
    ],
    [
      "add",
      143,
      60,
      "2"
    ],
    [
      "add",
      154,
      60,
      "-2"
    ],
    [
      "add",
      156,
      60,
      "1"
    ],
    [
      "add",
      157,
      60,
      "-2"
    ],
    [
      "add",
      188,
      60,
      "-1"
    ],
    [
      "add",
      189,
      60,
      "2"
    ],
    [
      "add",
      196,
      60,
      "-1"
    ],
    [
      "add",
      199,
      60,
      "2"
    ],
    [
      "add",
      200,
      60,
      "-2"
    ],
    [
      "add",
      204,
      60,
      "-1"
    ],
    [
      "add",
      206,
      60,
      "1"
    ],
    [
      "add",
      207,
      60,
      "3"
    ],
    [
      "add",
      213,
      60,
      "-1"
    ],
    [
      "add",
      218,
      60,
      "-2"
    ],
    [
      "add",
      220,
      60,
      "-2"
    ],
    [
      "add",
      229,
      60,
      "2"
    ],
    [
      "add",
      243,
      60,
      "2"
    ],
    [
      "add",
      244,
      60,
      "-3"
    ],
    [
      "add",
      247,
      60,
      "2"
    ],
    [
      "add",
      250,
      60,
      "-2"
    ],
    [
      "add",
      252,
      60,
      "2"
    ],
    [
      "add",
      280,
      60,
      "1"
    ],
    [
      "add",
      281,
      60,
      "1"
    ],
    [
      "add",
      282,
      60,
      "2"
    ],
    [
      "add",
      288,
      60,
      "1"
    ],
    [
      "add",
      290,
      60,
      "-1"
    ],
    [
      "add",
      291,
      60,
      "1"
    ],
    [
      "add",
      293,
      60,
      "-1"
    ],
    [
      "add",
      295,
      60,
      "-1"
    ],
    [
      "add",
      298,
      60,
      "1"
    ],
    [
      "add",
      299,
      60,
      "-1"
    ],
    [
      "add",
      303,
      60,
      "1"
    ],
    [
      "add",
      305,
      60,
      "-1"
    ],
    [
      "add",
      311,
      60,
      "2"
    ],
    [
      "add",
      312,
      60,
      "-3"
    ],
    [
      "add",
      313,
      60,
      "-1"
    ],
    [
      "add",
      314,
      60,
      "1"
    ],
    [
      "add",
      344,
      60,
      "1"
    ],
    [
      "add",
      354,
      60,
      "1"
    ],
    [
      "add",
      355,
      60,
      "-1"
    ],
    [
      "add",
      359,
      60,
      "1"
    ],
    [
      "add",
      368,
      60,
      "-1"
    ],
    [
      "add",
      370,
      60,
      "1"
    ],
    [
      "add",
      376,
      60,
      "-1"
    ],
    [
      "add",
      389,
      60,
      "1"
    ],
    [
      "add",
      394,
      60,
      "-2"
    ],
    [
      "add",
      396,
      60,
      "-1"
    ],
    [
      "add",
      397,
      60,
      "1"
    ],
    [
      "add",
      437,
      60,
      "2"
    ]
  ],
  "pivots": [
    "-1",
    "1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "1",
    "-1",
    "1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "-1",
    "-1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "-1"
  ],
  "rank": 61,
  "residual_rows_zero": true
}


==> anc/data/linear_recognition_short.json <==
{
  "coefficient_ring": "Z",
  "free_coordinates_1based": [
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      4,
      7
    ],
    [
      1,
      2
    ],
    [
      4,
      8
    ],
    [
      8,
      7
    ],
    [
      4,
      4
    ]
  ],
  "kernel_coefficients": [
    [
      0,
      0,
      0,
      0,
      1,
      0,
      1
    ],
    [
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      1
    ],
    [
      0,
      -1,
      -1,
      0,
      0,
      -1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ]
  ],
  "kernel_dimension": 7,
  "matrix_shape": [
    320,
    64
  ],
  "nonzero_rows": [
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0
    ]
  ],
  "operations": [
    [
      "swap",
      0,
      1
    ],
    [
      "add",
      134,
      0,
      "-1"
    ],
    [
      "add",
      197,
      0,
      "-1"
    ],
    [
      "add",
      296,
      0,
      "1"
    ],
    [
      "swap",
      1,
      196
    ],
    [
      "scale",
      1,
      "-1"
    ],
    [
      "add",
      297,
      1,
      "1"
    ],
    [
      "swap",
      2,
      3
    ],
    [
      "add",
      6,
      2,
      "1"
    ],
    [
      "add",
      7,
      2,
      "-1"
    ],
    [
      "add",
      65,
      2,
      "-1"
    ],
    [
      "add",
      132,
      2,
      "1"
    ],
    [
      "add",
      298,
      2,
      "1"
    ],
    [
      "swap",
      3,
      6
    ],
    [
      "scale",
      3,
      "-1"
    ],
    [
      "add",
      299,
      3,
      "1"
    ],
    [
      "swap",
      4,
      257
    ],
    [
      "scale",
      4,
      "-1"
    ],
    [
      "add",
      300,
      4,
      "1"
    ],
    [
      "swap",
      5,
      70
    ],
    [
      "scale",
      5,
      "-1"
    ],
    [
      "add",
      256,
      5,
      "-1"
    ],
    [
      "add",
      257,
      5,
      "1"
    ],
    [
      "add",
      301,
      5,
      "1"
    ],
    [
      "swap",
      6,
      302
    ],
    [
      "scale",
      6,
      "-1"
    ],
    [
      "swap",
      7,
      299
    ],
    [
      "add",
      3,
      7,
      "-1"
    ],
    [
      "add",
      303,
      7,
      "1"
    ],
    [
      "swap",
      8,
      9
    ],
    [
      "add",
      80,
      8,
      "1"
    ],
    [
      "add",
      142,
      8,
      "-1"
    ],
    [
      "add",
      196,
      8,
      "1"
    ],
    [
      "add",
      205,
      8,
      "-1"
    ],
    [
      "add",
      288,
      8,
      "-1"
    ],
    [
      "swap",
      9,
      81
    ],
    [
      "scale",
      9,
      "-1"
    ],
    [
      "add",
      0,
      9,
      "1"
    ],
    [
      "add",
      134,
      9,
      "-1"
    ],
    [
      "add",
      197,
      9,
      "-1"
    ],
    [
      "add",
      204,
      9,
      "1"
    ],
    [
      "add",
      289,
      9,
      "-1"
    ],
    [
      "add",
      296,
      9,
      "1"
    ],
    [
      "swap",
      10,
      11
    ],
    [
      "add",
      14,
      10,
      "1"
    ],
    [
      "add",
      15,
      10,
      "-1"
    ],
    [
      "add",
      73,
      10,
      "-1"
    ],
    [
      "add",
      82,
      10,
      "1"
    ],
    [
      "add",
      140,
      10,
      "1"
    ],
    [
      "add",
      290,
      10,
      "-1"
    ],
    [
      "add",
      302,
      10,
      "1"
    ],
    [
      "swap",
      11,
      14
    ],
    [
      "scale",
      11,
      "-1"
    ],
    [
      "add",
      2,
      11,
      "1"
    ],
    [
      "add",
      7,
      11,
      "-1"
    ],
    [
      "add",
      65,
      11,
      "-1"
    ],
    [
      "add",
      83,
      11,
      "1"
    ],
    [
      "add",
      132,
      11,
      "1"
    ],
    [
      "add",
      291,
      11,
      "-1"
    ],
    [
      "add",
      298,
      11,
      "1"
    ],
    [
      "add",
      299,
      11,
      "-1"
    ],
    [
      "add",
      303,
      11,
      "-1"
    ],
    [
      "swap",
      12,
      84
    ],
    [
      "scale",
      12,
      "-1"
    ],
    [
      "add",
      257,
      12,
      "1"
    ],
    [
      "add",
      265,
      12,
      "1"
    ],
    [
      "add",
      292,
      12,
      "-1"
    ],
    [
      "swap",
      13,
      70
    ],
    [
      "scale",
      13,
      "-1"
    ],
    [
      "add",
      78,
      13,
      "1"
    ],
    [
      "add",
      84,
      13,
      "1"
    ],
    [
      "add",
      85,
      13,
      "1"
    ],
    [
      "add",
      264,
      13,
      "-1"
    ],
    [
      "add",
      293,
      13,
      "-1"
    ],
    [
      "swap",
      14,
      86
    ],
    [
      "scale",
      14,
      "-1"
    ],
    [
      "add",
      7,
      14,
      "-1"
    ],
    [
      "add",
      294,
      14,
      "-1"
    ],
    [
      "add",
      303,
      14,
      "-1"
    ],
    [
      "swap",
      15,
      65
    ],
    [
      "scale",
      15,
      "-1"
    ],
    [
      "add",
      2,
      15,
      "-1"
    ],
    [
      "add",
      7,
      15,
      "1"
    ],
    [
      "add",
      11,
      15,
      "-1"
    ],
    [
      "add",
      83,
      15,
      "-1"
    ],
    [
      "add",
      87,
      15,
      "1"
    ],
    [
      "add",
      132,
      15,
      "-1"
    ],
    [
      "add",
      291,
      15,
      "1"
    ],
    [
      "add",
      295,
      15,
      "-1"
    ],
    [
      "add",
      298,
      15,
      "-1"
    ],
    [
      "add",
      299,
      15,
      "2"
    ],
    [
      "add",
      303,
      15,
      "1"
    ],
    [
      "swap",
      16,
      17
    ],
    [
      "add",
      150,
      16,
      "-1"
    ],
    [
      "add",
      213,
      16,
      "-1"
    ],
    [
      "swap",
      17,
      212
    ],
    [
      "scale",
      17,
      "-1"
    ],
    [
      "swap",
      18,
      19
    ],
    [
      "add",
      0,
      18,
      "1"
    ],
    [
      "add",
      9,
      18,
      "1"
    ],
    [
      "add",
      22,
      18,
      "1"
    ],
    [
      "add",
      23,
      18,
      "-1"
    ],
    [
      "add",
      134,
      18,
      "-1"
    ],
    [
      "add",
      148,
      18,
      "1"
    ],
    [
      "add",
      197,
      18,
      "-1"
    ],
    [
      "add",
      204,
      18,
      "1"
    ],
    [
      "add",
      289,
      18,
      "-1"
    ],
    [
      "add",
      296,
      18,
      "1"
    ],
    [
      "swap",
      19,
      22
    ],
    [
      "scale",
      19,
      "-1"
    ],
    [
      "swap",
      20,
      273
    ],
    [
      "scale",
      20,
      "-1"
    ],
    [
      "swap",
      21,
      272
    ],
    [
      "add",
      7,
      21,
      "1"
    ],
    [
      "add",
      14,
      21,
      "-1"
    ],
    [
      "add",
      273,
      21,
      "1"
    ],
    [
      "add",
      294,
      21,
      "1"
    ],
    [
      "add",
      303,
      21,
      "1"
    ],
    [
      "swap",
      22,
      25
    ],
    [
      "add",
      158,
      22,
      "-1"
    ],
    [
      "add",
      212,
      22,
      "1"
    ],
    [
      "add",
      221,
      22,
      "-1"
    ],
    [
      "swap",
      23,
      150
    ],
    [
      "add",
      16,
      23,
      "1"
    ],
    [
      "add",
      213,
      23,
      "-1"
    ],
    [
      "add",
      220,
      23,
      "1"
    ],
    [
      "swap",
      24,
      25
    ],
    [
      "scale",
      24,
      "-1"
    ],
    [
      "add",
      27,
      24,
      "-1"
    ],
    [
      "add",
      30,
      24,
      "1"
    ],
    [
      "add",
      31,
      24,
      "-1"
    ],
    [
      "add",
      89,
      24,
      "-1"
    ],
    [
      "add",
      156,
      24,
      "1"
    ],
    [
      "swap",
      25,
      30
    ],
    [
      "scale",
      25,
      "-1"
    ],
    [
      "add",
      0,
      25,
      "1"
    ],
    [
      "add",
      9,
      25,
      "1"
    ],
    [
      "add",
      18,
      25,
      "1"
    ],
    [
      "add",
      19,
      25,
      "-1"
    ],
    [
      "add",
      134,
      25,
      "-1"
    ],
    [
      "add",
      148,
      25,
      "1"
    ],
    [
      "add",
      150,
      25,
      "-1"
    ],
    [
      "add",
      197,
      25,
      "-1"
    ],
    [
      "add",
      204,
      25,
      "1"
    ],
    [
      "add",
      289,
      25,
      "-1"
    ],
    [
      "add",
      296,
      25,
      "1"
    ],
    [
      "swap",
      26,
      273
    ],
    [
      "scale",
      26,
      "-1"
    ],
    [
      "add",
      281,
      26,
      "1"
    ],
    [
      "swap",
      27,
      28
    ],
    [
      "scale",
      27,
      "-1"
    ],
    [
      "add",
      94,
      27,
      "1"
    ],
    [
      "add",
      272,
      27,
      "1"
    ],
    [
      "add",
      280,
      27,
      "-1"
    ],
    [
      "swap",
      28,
      134
    ],
    [
      "scale",
      28,
      "-1"
    ],
    [
      "add",
      0,
      28,
      "-1"
    ],
    [
      "add",
      9,
      28,
      "-1"
    ],
    [
      "add",
      18,
      28,
      "-1"
    ],
    [
      "add",
      19,
      28,
      "1"
    ],
    [
      "add",
      25,
      28,
      "-1"
    ],
    [
      "add",
      148,
      28,
      "-1"
    ],
    [
      "add",
      150,
      28,
      "2"
    ],
    [
      "add",
      197,
      28,
      "1"
    ],
    [
      "add",
      204,
      28,
      "-1"
    ],
    [
      "add",
      289,
      28,
      "1"
    ],
    [
      "add",
      296,
      28,
      "-1"
    ],
    [
      "swap",
      29,
      33
    ],
    [
      "add",
      40,
      29,
      "-1"
    ],
    [
      "add",
      144,
      29,
      "-1"
    ],
    [
      "add",
      166,
      29,
      "-1"
    ],
    [
      "add",
      200,
      29,
      "-1"
    ],
    [
      "add",
      229,
      29,
      "-1"
    ],
    [
      "swap",
      30,
      41
    ],
    [
      "add",
      145,
      30,
      "-1"
    ],
    [
      "add",
      201,
      30,
      "-1"
    ],
    [
      "add",
      228,
      30,
      "1"
    ],
    [
      "swap",
      31,
      35
    ],
    [
      "add",
      38,
      31,
      "1"
    ],
    [
      "add",
      39,
      31,
      "-1"
    ],
    [
      "add",
      42,
      31,
      "-1"
    ],
    [
      "add",
      97,
      31,
      "-1"
    ],
    [
      "add",
      146,
      31,
      "-1"
    ],
    [
      "add",
      164,
      31,
      "1"
    ],
    [
      "add",
      202,
      31,
      "-1"
    ],
    [
      "swap",
      32,
      38
    ],
    [
      "scale",
      32,
      "-1"
    ],
    [
      "add",
      43,
      32,
      "-1"
    ],
    [
      "add",
      147,
      32,
      "-1"
    ],
    [
      "add",
      203,
      32,
      "-1"
    ],
    [
      "swap",
      33,
      44
    ],
    [
      "add",
      148,
      33,
      "-1"
    ],
    [
      "add",
      204,
      33,
      "-1"
    ],
    [
      "add",
      289,
      33,
      "1"
    ],
    [
      "swap",
      34,
      36
    ],
    [
      "scale",
      34,
      "-1"
    ],
    [
      "add",
      45,
      34,
      "-1"
    ],
    [
      "add",
      102,
      34,
      "1"
    ],
    [
      "add",
      149,
      34,
      "-1"
    ],
    [
      "add",
      205,
      34,
      "-1"
    ],
    [
      "add",
      288,
      34,
      "-1"
    ],
    [
      "swap",
      35,
      46
    ],
    [
      "add",
      16,
      35,
      "-1"
    ],
    [
      "add",
      23,
      35,
      "-1"
    ],
    [
      "add",
      206,
      35,
      "-1"
    ],
    [
      "add",
      213,
      35,
      "1"
    ],
    [
      "add",
      220,
      35,
      "-1"
    ],
    [
      "swap",
      36,
      43
    ],
    [
      "scale",
      36,
      "-1"
    ],
    [
      "add",
      32,
      36,
      "-1"
    ],
    [
      "add",
      47,
      36,
      "-1"
    ],
    [
      "add",
      147,
      36,
      "1"
    ],
    [
      "add",
      151,
      36,
      "-1"
    ],
    [
      "add",
      203,
      36,
      "1"
    ],
    [
      "add",
      207,
      36,
      "-1"
    ],
    [
      "swap",
      37,
      145
    ],
    [
      "scale",
      37,
      "-1"
    ],
    [
      "add",
      30,
      37,
      "-1"
    ],
    [
      "add",
      174,
      37,
      "-1"
    ],
    [
      "add",
      192,
      37,
      "1"
    ],
    [
      "add",
      201,
      37,
      "1"
    ],
    [
      "add",
      228,
      37,
      "-1"
    ],
    [
      "add",
      237,
      37,
      "-1"
    ],
    [
      "swap",
      38,
      193
    ],
    [
      "scale",
      38,
      "-1"
    ],
    [
      "add",
      236,
      38,
      "1"
    ],
    [
      "swap",
      39,
      105
    ],
    [
      "add",
      16,
      39,
      "-1"
    ],
    [
      "add",
      23,
      39,
      "-1"
    ],
    [
      "add",
      32,
      39,
      "-1"
    ],
    [
      "add",
      35,
      39,
      "1"
    ],
    [
      "add",
      36,
      39,
      "1"
    ],
    [
      "add",
      47,
      39,
      "-2"
    ],
    [
      "add",
      147,
      39,
      "1"
    ],
    [
      "add",
      151,
      39,
      "-1"
    ],
    [
      "add",
      172,
      39,
      "1"
    ],
    [
      "add",
      194,
      39,
      "1"
    ],
    [
      "add",
      203,
      39,
      "1"
    ],
    [
      "add",
      206,
      39,
      "-1"
    ],
    [
      "add",
      207,
      39,
      "-1"
    ],
    [
      "add",
      213,
      39,
      "1"
    ],
    [
      "add",
      220,
      39,
      "-1"
    ],
    [
      "swap",
      40,
      195
    ],
    [
      "scale",
      40,
      "-1"
    ],
    [
      "add",
      16,
      40,
      "-1"
    ],
    [
      "add",
      23,
      40,
      "-1"
    ],
    [
      "add",
      35,
      40,
      "1"
    ],
    [
      "add",
      206,
      40,
      "-1"
    ],
    [
      "add",
      213,
      40,
      "1"
    ],
    [
      "add",
      220,
      40,
      "-1"
    ],
    [
      "swap",
      41,
      110
    ],
    [
      "scale",
      41,
      "-1"
    ],
    [
      "add",
      33,
      41,
      "1"
    ],
    [
      "add",
      148,
      41,
      "-1"
    ],
    [
      "add",
      197,
      41,
      "1"
    ],
    [
      "add",
      204,
      41,
      "-1"
    ],
    [
      "add",
      289,
      41,
      "1"
    ],
    [
      "add",
      296,
      41,
      "-1"
    ],
    [
      "swap",
      42,
      198
    ],
    [
      "scale",
      42,
      "-1"
    ],
    [
      "swap",
      43,
      199
    ],
    [
      "scale",
      43,
      "-1"
    ],
    [
      "add",
      16,
      43,
      "-1"
    ],
    [
      "add",
      23,
      43,
      "-1"
    ],
    [
      "add",
      35,
      43,
      "1"
    ],
    [
      "add",
      206,
      43,
      "-1"
    ],
    [
      "add",
      213,
      43,
      "1"
    ],
    [
      "add",
      220,
      43,
      "-1"
    ],
    [
      "swap",
      44,
      49
    ],
    [
      "add",
      56,
      44,
      "-1"
    ],
    [
      "add",
      104,
      44,
      "-1"
    ],
    [
      "add",
      110,
      44,
      "-1"
    ],
    [
      "add",
      128,
      44,
      "1"
    ],
    [
      "add",
      182,
      44,
      "-1"
    ],
    [
      "add",
      212,
      44,
      "-1"
    ],
    [
      "add",
      245,
      44,
      "-1"
    ],
    [
      "swap",
      45,
      57
    ],
    [
      "add",
      16,
      45,
      "1"
    ],
    [
      "add",
      22,
      45,
      "-1"
    ],
    [
      "add",
      23,
      45,
      "2"
    ],
    [
      "add",
      32,
      45,
      "1"
    ],
    [
      "add",
      35,
      45,
      "-1"
    ],
    [
      "add",
      36,
      45,
      "-1"
    ],
    [
      "add",
      39,
      45,
      "-1"
    ],
    [
      "add",
      47,
      45,
      "2"
    ],
    [
      "add",
      129,
      45,
      "1"
    ],
    [
      "add",
      147,
      45,
      "-1"
    ],
    [
      "add",
      151,
      45,
      "1"
    ],
    [
      "add",
      158,
      45,
      "1"
    ],
    [
      "add",
      172,
      45,
      "-1"
    ],
    [
      "add",
      194,
      45,
      "-1"
    ],
    [
      "add",
      203,
      45,
      "-1"
    ],
    [
      "add",
      206,
      45,
      "1"
    ],
    [
      "add",
      207,
      45,
      "1"
    ],
    [
      "add",
      212,
      45,
      "-1"
    ],
    [
      "add",
      213,
      45,
      "-1"
    ],
    [
      "add",
      220,
      45,
      "2"
    ],
    [
      "add",
      221,
      45,
      "1"
    ],
    [
      "add",
      244,
      45,
      "1"
    ],
    [
      "add",
      24,
      46,
      "1"
    ],
    [
      "add",
      28,
      46,
      "-1"
    ],
    [
      "add",
      51,
      46,
      "-1"
    ],
    [
      "add",
      54,
      46,
      "1"
    ],
    [
      "add",
      55,
      46,
      "-1"
    ],
    [
      "add",
      58,
      46,
      "-1"
    ],
    [
      "add",
      89,
      46,
      "-1"
    ],
    [
      "add",
      106,
      46,
      "-1"
    ],
    [
      "add",
      113,
      46,
      "-1"
    ],
    [
      "add",
      130,
      46,
      "1"
    ],
    [
      "add",
      134,
      46,
      "-1"
    ],
    [
      "add",
      150,
      46,
      "-1"
    ],
    [
      "add",
      156,
      46,
      "1"
    ],
    [
      "add",
      180,
      46,
      "1"
    ],
    [
      "add",
      273,
      46,
      "-1"
    ],
    [
      "swap",
      47,
      54
    ],
    [
      "scale",
      47,
      "-1"
    ],
    [
      "add",
      25,
      47,
      "1"
    ],
    [
      "add",
      28,
      47,
      "-1"
    ],
    [
      "add",
      59,
      47,
      "-1"
    ],
    [
      "add",
      107,
      47,
      "-1"
    ],
    [
      "add",
      131,
      47,
      "1"
    ],
    [
      "add",
      134,
      47,
      "-1"
    ],
    [
      "add",
      150,
      47,
      "-1"
    ],
    [
      "swap",
      48,
      60
    ],
    [
      "add",
      26,
      48,
      "1"
    ],
    [
      "add",
      27,
      48,
      "1"
    ],
    [
      "add",
      94,
      48,
      "1"
    ],
    [
      "add",
      108,
      48,
      "-1"
    ],
    [
      "add",
      132,
      48,
      "1"
    ],
    [
      "add",
      272,
      48,
      "1"
    ],
    [
      "add",
      280,
      48,
      "-1"
    ],
    [
      "add",
      281,
      48,
      "1"
    ],
    [
      "add",
      305,
      48,
      "1"
    ],
    [
      "add",
      52,
      49,
      "1"
    ],
    [
      "add",
      61,
      49,
      "-1"
    ],
    [
      "add",
      109,
      49,
      "-1"
    ],
    [
      "add",
      118,
      49,
      "1"
    ],
    [
      "add",
      133,
      49,
      "1"
    ],
    [
      "add",
      272,
      49,
      "-1"
    ],
    [
      "add",
      304,
      49,
      "-1"
    ],
    [
      "swap",
      50,
      62
    ],
    [
      "add",
      0,
      50,
      "1"
    ],
    [
      "add",
      9,
      50,
      "1"
    ],
    [
      "add",
      18,
      50,
      "1"
    ],
    [
      "add",
      25,
      50,
      "1"
    ],
    [
      "add",
      33,
      50,
      "1"
    ],
    [
      "add",
      41,
      50,
      "1"
    ],
    [
      "add",
      150,
      50,
      "-1"
    ],
    [
      "scale",
      51,
      "-1"
    ],
    [
      "add",
      24,
      51,
      "-1"
    ],
    [
      "add",
      28,
      51,
      "1"
    ],
    [
      "add",
      46,
      51,
      "-1"
    ],
    [
      "add",
      55,
      51,
      "1"
    ],
    [
      "add",
      58,
      51,
      "1"
    ],
    [
      "add",
      63,
      51,
      "-1"
    ],
    [
      "add",
      89,
      51,
      "1"
    ],
    [
      "add",
      106,
      51,
      "1"
    ],
    [
      "add",
      111,
      51,
      "-1"
    ],
    [
      "add",
      113,
      51,
      "1"
    ],
    [
      "add",
      130,
      51,
      "-1"
    ],
    [
      "add",
      134,
      51,
      "1"
    ],
    [
      "add",
      135,
      51,
      "1"
    ],
    [
      "add",
      156,
      51,
      "-1"
    ],
    [
      "add",
      180,
      51,
      "-1"
    ],
    [
      "add",
      273,
      51,
      "1"
    ],
    [
      "swap",
      52,
      129
    ],
    [
      "add",
      16,
      52,
      "-1"
    ],
    [
      "add",
      22,
      52,
      "1"
    ],
    [
      "add",
      23,
      52,
      "-2"
    ],
    [
      "add",
      32,
      52,
      "-1"
    ],
    [
      "add",
      35,
      52,
      "1"
    ],
    [
      "add",
      36,
      52,
      "1"
    ],
    [
      "add",
      39,
      52,
      "1"
    ],
    [
      "add",
      45,
      52,
      "-1"
    ],
    [
      "add",
      54,
      52,
      "-2"
    ],
    [
      "add",
      147,
      52,
      "1"
    ],
    [
      "add",
      151,
      52,
      "-1"
    ],
    [
      "add",
      158,
      52,
      "-1"
    ],
    [
      "add",
      172,
      52,
      "1"
    ],
    [
      "add",
      190,
      52,
      "-1"
    ],
    [
      "add",
      194,
      52,
      "1"
    ],
    [
      "add",
      203,
      52,
      "1"
    ],
    [
      "add",
      206,
      52,
      "-1"
    ],
    [
      "add",
      207,
      52,
      "-1"
    ],
    [
      "add",
      212,
      52,
      "2"
    ],
    [
      "add",
      213,
      52,
      "1"
    ],
    [
      "add",
      220,
      52,
      "-2"
    ],
    [
      "add",
      221,
      52,
      "-1"
    ],
    [
      "add",
      244,
      52,
      "-1"
    ],
    [
      "add",
      253,
      52,
      "-1"
    ],
    [
      "swap",
      53,
      220
    ],
    [
      "add",
      23,
      53,
      "-1"
    ],
    [
      "add",
      252,
      53,
      "1"
    ],
    [
      "swap",
      54,
      89
    ],
    [
      "scale",
      54,
      "-1"
    ],
    [
      "add",
      0,
      54,
      "1"
    ],
    [
      "add",
      9,
      54,
      "1"
    ],
    [
      "add",
      18,
      54,
      "1"
    ],
    [
      "add",
      24,
      54,
      "-1"
    ],
    [
      "add",
      28,
      54,
      "2"
    ],
    [
      "add",
      33,
      54,
      "1"
    ],
    [
      "add",
      41,
      54,
      "1"
    ],
    [
      "add",
      47,
      54,
      "-1"
    ],
    [
      "add",
      50,
      54,
      "1"
    ],
    [
      "add",
      51,
      54,
      "1"
    ],
    [
      "add",
      63,
      54,
      "-2"
    ],
    [
      "add",
      107,
      54,
      "1"
    ],
    [
      "add",
      111,
      54,
      "-1"
    ],
    [
      "add",
      121,
      54,
      "-1"
    ],
    [
      "add",
      131,
      54,
      "-1"
    ],
    [
      "add",
      134,
      54,
      "2"
    ],
    [
      "add",
      135,
      54,
      "1"
    ],
    [
      "add",
      156,
      54,
      "-1"
    ],
    [
      "add",
      188,
      54,
      "1"
    ],
    [
      "swap",
      55,
      281
    ],
    [
      "add",
      26,
      55,
      "-1"
    ],
    [
      "add",
      313,
      55,
      "1"
    ],
    [
      "swap",
      56,
      94
    ],
    [
      "scale",
      56,
      "-1"
    ],
    [
      "add",
      27,
      56,
      "1"
    ],
    [
      "add",
      48,
      56,
      "1"
    ],
    [
      "add",
      55,
      56,
      "1"
    ],
    [
      "add",
      108,
      56,
      "-1"
    ],
    [
      "add",
      126,
      56,
      "1"
    ],
    [
      "add",
      132,
      56,
      "1"
    ],
    [
      "add",
      272,
      56,
      "2"
    ],
    [
      "add",
      280,
      56,
      "-1"
    ],
    [
      "add",
      305,
      56,
      "1"
    ],
    [
      "add",
      312,
      56,
      "-1"
    ],
    [
      "add",
      313,
      56,
      "1"
    ]
  ],
  "pivots": [
    "1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "-1",
    "1",
    "1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "1",
    "-1",
    "-1",
    "1",
    "1",
    "1",
    "-1",
    "-1",
    "-1",
    "-1",
    "-1",
    "1",
    "1",
    "1",
    "-1",
    "1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "-1",
    "1",
    "1",
    "1",
    "-1",
    "1",
    "1",
    "1",
    "-1",
    "1",
    "1",
    "-1",
    "1",
    "-1"
  ],
  "rank": 57,
  "residual_rows_zero": true
}


==> anc/data/linear_short_stabilizer.json <==
{
  "coefficient_ring": "Z[1/2]",
  "free_coordinates_1based": [
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      4,
      3
    ],
    [
      4,
      4
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      2,
      6
    ],
    [
      2,
      5
    ],
    [
      2,
      2
    ],
    [
      2,
      1
    ],
    [
      1,
      6
    ],
    [
      1,
      5
    ],
    [
      1,
      2
    ],
    [
      1,
      1
    ],
    [
      7,
      3
    ],
    [
      7,
      4
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      8,
      3
    ],
    [
      8,
      4
    ],
    [
      8,
      7
    ],
    [
      8,
      8
    ]
  ],
  "kernel_coefficients": [
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ]
  ],
  "kernel_dimension": 24,
  "matrix_shape": [
    64,
    64
  ],
  "nonzero_rows": [
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0
    ]
  ],
  "operations": [
    [
      "swap",
      0,
      5
    ],
    [
      "add",
      40,
      0,
      "-1"
    ],
    [
      "swap",
      1,
      4
    ],
    [
      "scale",
      1,
      "-1"
    ],
    [
      "add",
      41,
      1,
      "-1"
    ],
    [
      "add",
      42,
      2,
      "-1"
    ],
    [
      "add",
      43,
      3,
      "-1"
    ],
    [
      "add",
      44,
      4,
      "-1"
    ],
    [
      "scale",
      5,
      "-1"
    ],
    [
      "add",
      45,
      5,
      "-1"
    ],
    [
      "add",
      46,
      6,
      "-1"
    ],
    [
      "add",
      47,
      7,
      "-1"
    ],
    [
      "swap",
      8,
      13
    ],
    [
      "add",
      32,
      8,
      "1"
    ],
    [
      "swap",
      9,
      12
    ],
    [
      "scale",
      9,
      "-1"
    ],
    [
      "add",
      33,
      9,
      "1"
    ],
    [
      "add",
      34,
      10,
      "1"
    ],
    [
      "add",
      35,
      11,
      "1"
    ],
    [
      "add",
      36,
      12,
      "1"
    ],
    [
      "scale",
      13,
      "-1"
    ],
    [
      "add",
      37,
      13,
      "1"
    ],
    [
      "add",
      38,
      14,
      "1"
    ],
    [
      "add",
      39,
      15,
      "1"
    ],
    [
      "scale",
      16,
      "-1"
    ],
    [
      "add",
      21,
      16,
      "-1"
    ],
    [
      "scale",
      17,
      "-1"
    ],
    [
      "add",
      20,
      17,
      "1"
    ],
    [
      "swap",
      18,
      20
    ],
    [
      "scale",
      18,
      "-1/2"
    ],
    [
      "add",
      17,
      18,
      "1"
    ],
    [
      "swap",
      19,
      21
    ],
    [
      "scale",
      19,
      "-1/2"
    ],
    [
      "add",
      16,
      19,
      "-1"
    ],
    [
      "swap",
      20,
      24
    ],
    [
      "scale",
      20,
      "-1"
    ],
    [
      "add",
      29,
      20,
      "-1"
    ],
    [
      "swap",
      21,
      25
    ],
    [
      "scale",
      21,
      "-1"
    ],
    [
      "add",
      28,
      21,
      "1"
    ],
    [
      "swap",
      22,
      28
    ],
    [
      "scale",
      22,
      "-1/2"
    ],
    [
      "add",
      21,
      22,
      "1"
    ],
    [
      "swap",
      23,
      29
    ],
    [
      "scale",
      23,
      "-1/2"
    ],
    [
      "add",
      20,
      23,
      "-1"
    ],
    [
      "swap",
      24,
      34
    ],
    [
      "scale",
      24,
      "1/2"
    ],
    [
      "add",
      10,
      24,
      "-1"
    ],
    [
      "swap",
      25,
      35
    ],
    [
      "scale",
      25,
      "1/2"
    ],
    [
      "add",
      11,
      25,
      "-1"
    ],
    [
      "swap",
      26,
      38
    ],
    [
      "scale",
      26,
      "1/2"
    ],
    [
      "add",
      14,
      26,
      "-1"
    ],
    [
      "swap",
      27,
      39
    ],
    [
      "scale",
      27,
      "1/2"
    ],
    [
      "add",
      15,
      27,
      "-1"
    ],
    [
      "swap",
      28,
      42
    ],
    [
      "scale",
      28,
      "1/2"
    ],
    [
      "add",
      2,
      28,
      "1"
    ],
    [
      "swap",
      29,
      43
    ],
    [
      "scale",
      29,
      "1/2"
    ],
    [
      "add",
      3,
      29,
      "1"
    ],
    [
      "swap",
      30,
      46
    ],
    [
      "scale",
      30,
      "1/2"
    ],
    [
      "add",
      6,
      30,
      "1"
    ],
    [
      "swap",
      31,
      47
    ],
    [
      "scale",
      31,
      "1/2"
    ],
    [
      "add",
      7,
      31,
      "1"
    ],
    [
      "swap",
      32,
      48
    ],
    [
      "scale",
      32,
      "-1"
    ],
    [
      "add",
      53,
      32,
      "-1"
    ],
    [
      "swap",
      33,
      49
    ],
    [
      "scale",
      33,
      "-1"
    ],
    [
      "add",
      52,
      33,
      "1"
    ],
    [
      "swap",
      34,
      52
    ],
    [
      "scale",
      34,
      "-1/2"
    ],
    [
      "add",
      33,
      34,
      "1"
    ],
    [
      "swap",
      35,
      53
    ],
    [
      "scale",
      35,
      "-1/2"
    ],
    [
      "add",
      32,
      35,
      "-1"
    ],
    [
      "swap",
      36,
      56
    ],
    [
      "scale",
      36,
      "-1"
    ],
    [
      "add",
      61,
      36,
      "-1"
    ],
    [
      "swap",
      37,
      57
    ],
    [
      "scale",
      37,
      "-1"
    ],
    [
      "add",
      60,
      37,
      "1"
    ],
    [
      "swap",
      38,
      60
    ],
    [
      "scale",
      38,
      "-1/2"
    ],
    [
      "add",
      37,
      38,
      "1"
    ],
    [
      "swap",
      39,
      61
    ],
    [
      "scale",
      39,
      "-1/2"
    ],
    [
      "add",
      36,
      39,
      "-1"
    ]
  ],
  "pivots": [
    "1",
    "-1",
    "1",
    "1",
    "1",
    "-1",
    "1",
    "1",
    "1",
    "-1",
    "1",
    "1",
    "1",
    "-1",
    "1",
    "1",
    "-1",
    "-1",
    "-2",
    "-2",
    "-1",
    "-1",
    "-2",
    "-2",
    "2",
    "2",
    "2",
    "2",
    "2",
    "2",
    "2",
    "2",
    "-1",
    "-1",
    "-2",
    "-2",
    "-1",
    "-1",
    "-2",
    "-2"
  ],
  "rank": 40,
  "residual_rows_zero": true
}


==> anc/data/linear_tits.json <==
{
  "coefficient_ring": "Z[1/2]",
  "free_coordinates_1based": [
    [
      1,
      5
    ],
    [
      1,
      1
    ],
    [
      4,
      8
    ],
    [
      4,
      4
    ]
  ],
  "kernel_coefficients": [
    [
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0
    ],
    [
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1
    ]
  ],
  "kernel_dimension": 4,
  "matrix_shape": [
    128,
    64
  ],
  "nonzero_rows": [
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ]
  ],
  "operations": [
    [
      "swap",
      0,
      1
    ],
    [
      "add",
      8,
      0,
      "-1"
    ],
    [
      "scale",
      1,
      "-1"
    ],
    [
      "add",
      9,
      1,
      "-1"
    ],
    [
      "add",
      65,
      1,
      "1"
    ],
    [
      "add",
      66,
      1,
      "-1"
    ],
    [
      "swap",
      2,
      6
    ],
    [
      "scale",
      2,
      "-1"
    ],
    [
      "add",
      10,
      2,
      "-1"
    ],
    [
      "add",
      65,
      2,
      "1"
    ],
    [
      "add",
      66,
      2,
      "1"
    ],
    [
      "swap",
      3,
      7
    ],
    [
      "scale",
      3,
      "-1"
    ],
    [
      "add",
      11,
      3,
      "-1"
    ],
    [
      "swap",
      4,
      5
    ],
    [
      "add",
      12,
      4,
      "-1"
    ],
    [
      "scale",
      5,
      "-1"
    ],
    [
      "add",
      13,
      5,
      "-1"
    ],
    [
      "add",
      69,
      5,
      "1"
    ],
    [
      "add",
      70,
      5,
      "-1"
    ],
    [
      "scale",
      6,
      "-1"
    ],
    [
      "add",
      14,
      6,
      "-1"
    ],
    [
      "add",
      69,
      6,
      "1"
    ],
    [
      "add",
      70,
      6,
      "1"
    ],
    [
      "scale",
      7,
      "-1"
    ],
    [
      "add",
      15,
      7,
      "-1"
    ],
    [
      "swap",
      8,
      65
    ],
    [
      "add",
      1,
      8,
      "-1"
    ],
    [
      "add",
      66,
      8,
      "1"
    ],
    [
      "add",
      72,
      8,
      "-1"
    ],
    [
      "add",
      80,
      8,
      "-1"
    ],
    [
      "swap",
      9,
      74
    ],
    [
      "add",
      0,
      9,
      "1"
    ],
    [
      "add",
      81,
      9,
      "-1"
    ],
    [
      "swap",
      10,
      69
    ],
    [
      "add",
      6,
      10,
      "-1"
    ],
    [
      "add",
      14,
      10,
      "2"
    ],
    [
      "add",
      70,
      10,
      "-1"
    ],
    [
      "add",
      73,
      10,
      "1"
    ],
    [
      "add",
      82,
      10,
      "-1"
    ],
    [
      "swap",
      11,
      75
    ],
    [
      "add",
      7,
      11,
      "-1"
    ],
    [
      "add",
      15,
      11,
      "2"
    ],
    [
      "add",
      83,
      11,
      "-1"
    ],
    [
      "swap",
      12,
      73
    ],
    [
      "add",
      5,
      12,
      "-1"
    ],
    [
      "add",
      6,
      12,
      "1"
    ],
    [
      "add",
      10,
      12,
      "-1"
    ],
    [
      "add",
      14,
      12,
      "-2"
    ],
    [
      "add",
      70,
      12,
      "2"
    ],
    [
      "add",
      76,
      12,
      "-1"
    ],
    [
      "add",
      82,
      12,
      "1"
    ],
    [
      "add",
      84,
      12,
      "-1"
    ],
    [
      "swap",
      13,
      78
    ],
    [
      "add",
      4,
      13,
      "1"
    ],
    [
      "add",
      85,
      13,
      "-1"
    ],
    [
      "swap",
      14,
      72
    ],
    [
      "scale",
      14,
      "-1"
    ],
    [
      "add",
      1,
      14,
      "1"
    ],
    [
      "add",
      2,
      14,
      "-1"
    ],
    [
      "add",
      8,
      14,
      "-1"
    ],
    [
      "add",
      66,
      14,
      "-2"
    ],
    [
      "add",
      69,
      14,
      "2"
    ],
    [
      "add",
      77,
      14,
      "1"
    ],
    [
      "add",
      80,
      14,
      "1"
    ],
    [
      "add",
      86,
      14,
      "-1"
    ],
    [
      "swap",
      15,
      79
    ],
    [
      "add",
      3,
      15,
      "-1"
    ],
    [
      "add",
      75,
      15,
      "2"
    ],
    [
      "add",
      87,
      15,
      "-1"
    ],
    [
      "swap",
      16,
      17
    ],
    [
      "add",
      1,
      16,
      "-1"
    ],
    [
      "add",
      2,
      16,
      "1"
    ],
    [
      "add",
      8,
      16,
      "1"
    ],
    [
      "add",
      14,
      16,
      "-1"
    ],
    [
      "add",
      48,
      16,
      "-1"
    ],
    [
      "add",
      66,
      16,
      "2"
    ],
    [
      "add",
      69,
      16,
      "-2"
    ],
    [
      "add",
      77,
      16,
      "-1"
    ],
    [
      "add",
      80,
      16,
      "-2"
    ],
    [
      "add",
      86,
      16,
      "1"
    ],
    [
      "scale",
      17,
      "-1"
    ],
    [
      "add",
      5,
      17,
      "-1"
    ],
    [
      "add",
      6,
      17,
      "1"
    ],
    [
      "add",
      10,
      17,
      "-1"
    ],
    [
      "add",
      12,
      17,
      "1"
    ],
    [
      "add",
      49,
      17,
      "-1"
    ],
    [
      "add",
      70,
      17,
      "2"
    ],
    [
      "add",
      72,
      17,
      "-2"
    ],
    [
      "add",
      76,
      17,
      "-1"
    ],
    [
      "add",
      84,
      17,
      "-1"
    ],
    [
      "swap",
      18,
      22
    ],
    [
      "scale",
      18,
      "-1"
    ],
    [
      "add",
      0,
      18,
      "1"
    ],
    [
      "add",
      9,
      18,
      "1"
    ],
    [
      "add",
      50,
      18,
      "-1"
    ],
    [
      "swap",
      19,
      23
    ],
    [
      "scale",
      19,
      "-1"
    ],
    [
      "add",
      7,
      19,
      "-1"
    ],
    [
      "add",
      11,
      19,
      "1"
    ],
    [
      "add",
      51,
      19,
      "-1"
    ],
    [
      "add",
      79,
      19,
      "2"
    ],
    [
      "add",
      83,
      19,
      "-2"
    ],
    [
      "swap",
      20,
      21
    ],
    [
      "add",
      52,
      20,
      "-1"
    ],
    [
      "add",
      76,
      20,
      "1"
    ],
    [
      "add",
      84,
      20,
      "-1"
    ],
    [
      "scale",
      21,
      "-1"
    ],
    [
      "add",
      53,
      21,
      "-1"
    ],
    [
      "add",
      77,
      21,
      "1"
    ],
    [
      "add",
      86,
      21,
      "-1"
    ],
    [
      "scale",
      22,
      "-1"
    ],
    [
      "add",
      4,
      22,
      "1"
    ],
    [
      "add",
      13,
      22,
      "1"
    ],
    [
      "add",
      54,
      22,
      "-1"
    ],
    [
      "scale",
      23,
      "-1"
    ],
    [
      "add",
      3,
      23,
      "-1"
    ],
    [
      "add",
      15,
      23,
      "1"
    ],
    [
      "add",
      55,
      23,
      "-1"
    ],
    [
      "add",
      75,
      23,
      "2"
    ],
    [
      "add",
      87,
      23,
      "-2"
    ],
    [
      "swap",
      24,
      25
    ],
    [
      "add",
      56,
      24,
      "-1"
    ],
    [
      "scale",
      25,
      "-1"
    ],
    [
      "add",
      57,
      25,
      "-1"
    ],
    [
      "add",
      89,
      25,
      "1"
    ],
    [
      "add",
      90,
      25,
      "-1"
    ],
    [
      "swap",
      26,
      30
    ],
    [
      "scale",
      26,
      "-1"
    ],
    [
      "add",
      58,
      26,
      "-1"
    ],
    [
      "add",
      89,
      26,
      "1"
    ],
    [
      "add",
      90,
      26,
      "1"
    ],
    [
      "swap",
      27,
      31
    ],
    [
      "scale",
      27,
      "-1"
    ],
    [
      "add",
      59,
      27,
      "-1"
    ],
    [
      "swap",
      28,
      29
    ],
    [
      "add",
      60,
      28,
      "-1"
    ],
    [
      "scale",
      29,
      "-1"
    ],
    [
      "add",
      61,
      29,
      "-1"
    ],
    [
      "add",
      93,
      29,
      "1"
    ],
    [
      "add",
      94,
      29,
      "-1"
    ],
    [
      "scale",
      30,
      "-1"
    ],
    [
      "add",
      62,
      30,
      "-1"
    ],
    [
      "add",
      93,
      30,
      "1"
    ],
    [
      "add",
      94,
      30,
      "1"
    ],
    [
      "scale",
      31,
      "-1"
    ],
    [
      "add",
      63,
      31,
      "-1"
    ],
    [
      "swap",
      32,
      33
    ],
    [
      "add",
      40,
      32,
      "-1"
    ],
    [
      "scale",
      33,
      "-1"
    ],
    [
      "add",
      41,
      33,
      "-1"
    ],
    [
      "add",
      97,
      33,
      "1"
    ],
    [
      "add",
      98,
      33,
      "-1"
    ],
    [
      "swap",
      34,
      38
    ],
    [
      "scale",
      34,
      "-1"
    ],
    [
      "add",
      42,
      34,
      "-1"
    ],
    [
      "add",
      97,
      34,
      "1"
    ],
    [
      "add",
      98,
      34,
      "1"
    ],
    [
      "swap",
      35,
      39
    ],
    [
      "scale",
      35,
      "-1"
    ],
    [
      "add",
      43,
      35,
      "-1"
    ],
    [
      "swap",
      36,
      37
    ],
    [
      "add",
      44,
      36,
      "-1"
    ],
    [
      "scale",
      37,
      "-1"
    ],
    [
      "add",
      45,
      37,
      "-1"
    ],
    [
      "add",
      101,
      37,
      "1"
    ],
    [
      "add",
      102,
      37,
      "-1"
    ],
    [
      "scale",
      38,
      "-1"
    ],
    [
      "add",
      46,
      38,
      "-1"
    ],
    [
      "add",
      101,
      38,
      "1"
    ],
    [
      "add",
      102,
      38,
      "1"
    ],
    [
      "scale",
      39,
      "-1"
    ],
    [
      "add",
      47,
      39,
      "-1"
    ],
    [
      "swap",
      40,
      97
    ],
    [
      "add",
      33,
      40,
      "-1"
    ],
    [
      "add",
      98,
      40,
      "1"
    ],
    [
      "add",
      104,
      40,
      "-1"
    ],
    [
      "add",
      112,
      40,
      "-1"
    ],
    [
      "swap",
      41,
      106
    ],
    [
      "add",
      32,
      41,
      "1"
    ],
    [
      "add",
      113,
      41,
      "-1"
    ],
    [
      "swap",
      42,
      101
    ],
    [
      "add",
      38,
      42,
      "-1"
    ],
    [
      "add",
      46,
      42,
      "2"
    ],
    [
      "add",
      102,
      42,
      "-1"
    ],
    [
      "add",
      105,
      42,
      "1"
    ],
    [
      "add",
      114,
      42,
      "-1"
    ],
    [
      "swap",
      43,
      107
    ],
    [
      "add",
      39,
      43,
      "-1"
    ],
    [
      "add",
      47,
      43,
      "2"
    ],
    [
      "add",
      115,
      43,
      "-1"
    ],
    [
      "swap",
      44,
      105
    ],
    [
      "add",
      37,
      44,
      "-1"
    ],
    [
      "add",
      38,
      44,
      "1"
    ],
    [
      "add",
      42,
      44,
      "-1"
    ],
    [
      "add",
      46,
      44,
      "-2"
    ],
    [
      "add",
      102,
      44,
      "2"
    ],
    [
      "add",
      108,
      44,
      "-1"
    ],
    [
      "add",
      114,
      44,
      "1"
    ],
    [
      "add",
      116,
      44,
      "-1"
    ],
    [
      "swap",
      45,
      110
    ],
    [
      "add",
      36,
      45,
      "1"
    ],
    [
      "add",
      117,
      45,
      "-1"
    ],
    [
      "swap",
      46,
      104
    ],
    [
      "scale",
      46,
      "-1"
    ],
    [
      "add",
      33,
      46,
      "1"
    ],
    [
      "add",
      34,
      46,
      "-1"
    ],
    [
      "add",
      40,
      46,
      "-1"
    ],
    [
      "add",
      98,
      46,
      "-2"
    ],
    [
      "add",
      101,
      46,
      "2"
    ],
    [
      "add",
      109,
      46,
      "1"
    ],
    [
      "add",
      112,
      46,
      "1"
    ],
    [
      "add",
      118,
      46,
      "-1"
    ],
    [
      "swap",
      47,
      111
    ],
    [
      "add",
      35,
      47,
      "-1"
    ],
    [
      "add",
      107,
      47,
      "2"
    ],
    [
      "add",
      119,
      47,
      "-1"
    ],
    [
      "swap",
      48,
      76
    ],
    [
      "add",
      5,
      48,
      "-1"
    ],
    [
      "add",
      6,
      48,
      "1"
    ],
    [
      "add",
      10,
      48,
      "-1"
    ],
    [
      "add",
      12,
      48,
      "1"
    ],
    [
      "add",
      17,
      48,
      "1"
    ],
    [
      "add",
      33,
      48,
      "-1"
    ],
    [
      "add",
      34,
      48,
      "1"
    ],
    [
      "add",
      40,
      48,
      "1"
    ],
    [
      "add",
      46,
      48,
      "-1"
    ],
    [
      "add",
      49,
      48,
      "-2"
    ],
    [
      "add",
      70,
      48,
      "2"
    ],
    [
      "add",
      72,
      48,
      "-2"
    ],
    [
      "add",
      84,
      48,
      "-1"
    ],
    [
      "add",
      98,
      48,
      "2"
    ],
    [
      "add",
      101,
      48,
      "-2"
    ],
    [
      "add",
      109,
      48,
      "-1"
    ],
    [
      "add",
      112,
      48,
      "-2"
    ],
    [
      "add",
      118,
      48,
      "1"
    ],
    [
      "swap",
      49,
      77
    ],
    [
      "scale",
      49,
      "-1"
    ],
    [
      "add",
      1,
      49,
      "1"
    ],
    [
      "add",
      2,
      49,
      "-1"
    ],
    [
      "add",
      8,
      49,
      "-1"
    ],
    [
      "add",
      14,
      49,
      "1"
    ],
    [
      "add",
      16,
      49,
      "-1"
    ],
    [
      "add",
      37,
      49,
      "-1"
    ],
    [
      "add",
      38,
      49,
      "1"
    ],
    [
      "add",
      42,
      49,
      "-1"
    ],
    [
      "add",
      44,
      49,
      "1"
    ],
    [
      "add",
      66,
      49,
      "-2"
    ],
    [
      "add",
      69,
      49,
      "2"
    ],
    [
      "add",
      76,
      49,
      "2"
    ],
    [
      "add",
      80,
      49,
      "2"
    ],
    [
      "add",
      86,
      49,
      "-1"
    ],
    [
      "add",
      102,
      49,
      "2"
    ],
    [
      "add",
      104,
      49,
      "-2"
    ],
    [
      "add",
      108,
      49,
      "-1"
    ],
    [
      "add",
      116,
      49,
      "-1"
    ],
    [
      "swap",
      50,
      75
    ],
    [
      "scale",
      50,
      "-1/2"
    ],
    [
      "add",
      3,
      50,
      "-1"
    ],
    [
      "add",
      15,
      50,
      "1"
    ],
    [
      "add",
      23,
      50,
      "1"
    ],
    [
      "add",
      39,
      50,
      "-1"
    ],
    [
      "add",
      43,
      50,
      "1"
    ],
    [
      "add",
      87,
      50,
      "-2"
    ],
    [
      "add",
      111,
      50,
      "2"
    ],
    [
      "add",
      115,
      50,
      "-2"
    ],
    [
      "swap",
      51,
      53
    ],
    [
      "scale",
      51,
      "1/2"
    ],
    [
      "add",
      1,
      51,
      "-1"
    ],
    [
      "add",
      2,
      51,
      "1"
    ],
    [
      "add",
      8,
      51,
      "1"
    ],
    [
      "add",
      14,
      51,
      "-1"
    ],
    [
      "add",
      16,
      51,
      "1"
    ],
    [
      "add",
      21,
      51,
      "1"
    ],
    [
      "add",
      37,
      51,
      "1"
    ],
    [
      "add",
      38,
      51,
      "-1"
    ],
    [
      "add",
      42,
      51,
      "1"
    ],
    [
      "add",
      44,
      51,
      "-1"
    ],
    [
      "add",
      49,
      51,
      "-1"
    ],
    [
      "add",
      66,
      51,
      "2"
    ],
    [
      "add",
      69,
      51,
      "-2"
    ],
    [
      "add",
      76,
      51,
      "-2"
    ],
    [
      "add",
      80,
      51,
      "-2"
    ],
    [
      "add",
      102,
      51,
      "-2"
    ],
    [
      "add",
      104,
      51,
      "2"
    ],
    [
      "add",
      108,
      51,
      "2"
    ],
    [
      "scale",
      52,
      "-1/2"
    ],
    [
      "add",
      5,
      52,
      "1"
    ],
    [
      "add",
      6,
      52,
      "-1"
    ],
    [
      "add",
      10,
      52,
      "1"
    ],
    [
      "add",
      12,
      52,
      "-1"
    ],
    [
      "add",
      17,
      52,
      "-1"
    ],
    [
      "add",
      20,
      52,
      "-1"
    ],
    [
      "add",
      33,
      52,
      "1"
    ],
    [
      "add",
      34,
      52,
      "-1"
    ],
    [
      "add",
      40,
      52,
      "-1"
    ],
    [
      "add",
      46,
      52,
      "1"
    ],
    [
      "add",
      48,
      52,
      "-1"
    ],
    [
      "add",
      70,
      52,
      "-2"
    ],
    [
      "add",
      72,
      52,
      "2"
    ],
    [
      "add",
      77,
      52,
      "2"
    ],
    [
      "add",
      84,
      52,
      "2"
    ],
    [
      "add",
      98,
      52,
      "-2"
    ],
    [
      "add",
      101,
      52,
      "2"
    ],
    [
      "add",
      109,
      52,
      "2"
    ],
    [
      "add",
      112,
      52,
      "2"
    ],
    [
      "add",
      118,
      52,
      "-2"
    ],
    [
      "swap",
      53,
      79
    ],
    [
      "scale",
      53,
      "-1/2"
    ],
    [
      "add",
      7,
      53,
      "-1"
    ],
    [
      "add",
      11,
      53,
      "1"
    ],
    [
      "add",
      19,
      53,
      "1"
    ],
    [
      "add",
      35,
      53,
      "-1"
    ],
    [
      "add",
      47,
      53,
      "1"
    ],
    [
      "add",
      83,
      53,
      "-2"
    ],
    [
      "add",
      107,
      53,
      "2"
    ],
    [
      "add",
      119,
      53,
      "-2"
    ],
    [
      "swap",
      54,
      89
    ],
    [
      "scale",
      54,
      "-1"
    ],
    [
      "add",
      25,
      54,
      "1"
    ],
    [
      "add",
      57,
      54,
      "-2"
    ],
    [
      "add",
      90,
      54,
      "-1"
    ],
    [
      "swap",
      55,
      121
    ],
    [
      "scale",
      55,
      "-1"
    ],
    [
      "add",
      24,
      55,
      "-1"
    ],
    [
      "add",
      56,
      55,
      "2"
    ],
    [
      "add",
      122,
      55,
      "-1"
    ],
    [
      "swap",
      56,
      93
    ],
    [
      "scale",
      56,
      "-1"
    ],
    [
      "add",
      24,
      56,
      "1"
    ],
    [
      "add",
      30,
      56,
      "1"
    ],
    [
      "add",
      55,
      56,
      "-1"
    ],
    [
      "add",
      93,
      56,
      "-2"
    ],
    [
      "add",
      94,
      56,
      "1"
    ],
    [
      "add",
      122,
      56,
      "2"
    ],
    [
      "swap",
      57,
      61
    ],
    [
      "scale",
      57,
      "1/2"
    ],
    [
      "add",
      24,
      57,
      "-1"
    ],
    [
      "add",
      29,
      57,
      "1"
    ],
    [
      "add",
      30,
      57,
      "-1"
    ],
    [
      "add",
      55,
      57,
      "1"
    ],
    [
      "add",
      56,
      57,
      "-1"
    ],
    [
      "add",
      93,
      57,
      "2"
    ],
    [
      "add",
      94,
      57,
      "-2"
    ],
    [
      "add",
      122,
      57,
      "-2"
    ],
    [
      "swap",
      58,
      125
    ],
    [
      "scale",
      58,
      "-1"
    ],
    [
      "add",
      28,
      58,
      "-1"
    ],
    [
      "add",
      60,
      58,
      "2"
    ],
    [
      "add",
      126,
      58,
      "-1"
    ],
    [
      "swap",
      59,
      60
    ],
    [
      "scale",
      59,
      "1/2"
    ],
    [
      "add",
      25,
      59,
      "-1"
    ],
    [
      "add",
      26,
      59,
      "1"
    ],
    [
      "add",
      28,
      59,
      "1"
    ],
    [
      "add",
      54,
      59,
      "-1"
    ],
    [
      "add",
      58,
      59,
      "-1"
    ],
    [
      "add",
      61,
      59,
      "2"
    ],
    [
      "add",
      90,
      59,
      "2"
    ],
    [
      "add",
      126,
      59,
      "2"
    ]
  ],
  "pivots": [
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "-1",
    "1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "-1",
    "-1",
    "-1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "-1",
    "1",
    "1",
    "-1",
    "-2",
    "2",
    "-2",
    "-2",
    "-1",
    "-1",
    "-1",
    "2",
    "-1",
    "2"
  ],
  "rank": 60,
  "residual_rows_zero": true
}


==> anc/data/long_elimination.json <==
[
  {
    "equation": "C15",
    "reduced": "2*l11*l2 + 2*l4*l9",
    "substitutions": {}
  },
  {
    "equation": "C25",
    "reduced": "2*l11*l4 + 2*l2*l9",
    "substitutions": {}
  },
  {
    "equation": "C19",
    "reduced": "l11*(l6 - l9)"
  },
  {
    "equation": "C17",
    "reduced": "l11*l8 - l6**2",
    "substitutions": {
      "l2": "0",
      "l4": "0",
      "l9": "l6"
    }
  },
  {
    "equation": "C31",
    "reduced": "-2*l11*l15 + 2*l13*l6"
  },
  {
    "equation": "C32",
    "reduced": "-2*l11*l13 + 2*l15*l6"
  },
  {
    "equation": "I8",
    "next_substitution": {
      "l1": "0"
    },
    "reduced": "2*l1*l3"
  },
  {
    "equation": "I1",
    "next_substitution": {
      "l3": "1"
    },
    "reduced": "1 - l3**2"
  },
  {
    "equation": "I10",
    "next_substitution": {
      "l14": "0"
    },
    "reduced": "-2*l14*l16"
  },
  {
    "equation": "I2",
    "next_substitution": {
      "l16": "1"
    },
    "reduced": "1 - l16**2"
  },
  {
    "equation": "I14",
    "next_substitution": {
      "l10": "0"
    },
    "reduced": "-l10*l12 - l10*l7"
  },
  {
    "equation": "I11",
    "next_substitution": {
      "l5": "0"
    },
    "reduced": "l11*l5"
  },
  {
    "equation": "I15",
    "next_substitution": {
      "l12": "l7"
    },
    "reduced": "-l11*l12 + l11*l7"
  },
  {
    "equation": "I3",
    "modulo_product": "1 - l7**2",
    "reduced": "l11*l8 - l6**2 - l7**2 + 1"
  },
  {
    "equation": "K11",
    "modulo_product": "1 - (-l11 + l8)**2",
    "reduced": "-l11**2 + l11*l8 + l6**2 - l8**2 + 1"
  }
]


==> anc/data/long_polynomials.json <==
{
  "equations": [
    {
      "column": 4,
      "label": "C15",
      "latex": "2 l_{11} l_{2} + 2 l_{4} l_{9}",
      "matrix": "C",
      "polynomial": "2*l11*l2 + 2*l4*l9",
      "row": 2,
      "sign": 1
    },
    {
      "column": 8,
      "label": "C25",
      "latex": "2 l_{11} l_{4} + 2 l_{2} l_{9}",
      "matrix": "C",
      "polynomial": "2*l11*l4 + 2*l2*l9",
      "row": 2,
      "sign": 1
    },
    {
      "column": 3,
      "label": "C19",
      "latex": "l_{11} l_{6} - l_{11} l_{9} + l_{13} l_{4} + l_{15} l_{2}",
      "matrix": "C",
      "polynomial": "l11*l6 - l11*l9 + l13*l4 + l15*l2",
      "row": 1,
      "sign": -1
    },
    {
      "column": 5,
      "label": "C17",
      "latex": "l_{11} l_{8} + l_{13} l_{2} + l_{15} l_{4} - l_{6}^{2}",
      "matrix": "C",
      "polynomial": "l11*l8 + l13*l2 + l15*l4 - l6**2",
      "row": 3,
      "sign": 1
    },
    {
      "column": 6,
      "label": "C31",
      "latex": "- 2 l_{11} l_{15} + 2 l_{13} l_{6}",
      "matrix": "C",
      "polynomial": "-2*l11*l15 + 2*l13*l6",
      "row": 4,
      "sign": -1
    },
    {
      "column": 6,
      "label": "C32",
      "latex": "- 2 l_{11} l_{13} + 2 l_{15} l_{6}",
      "matrix": "C",
      "polynomial": "-2*l11*l13 + 2*l15*l6",
      "row": 8,
      "sign": -1
    },
    {
      "column": 5,
      "label": "I8",
      "latex": "2 l_{1} l_{3} - l_{13} l_{4} - l_{15} l_{2}",
      "matrix": "Il",
      "polynomial": "2*l1*l3 - l13*l4 - l15*l2",
      "row": 1,
      "sign": -1
    },
    {
      "column": 8,
      "label": "I10",
      "latex": "l_{13} l_{4} - 2 l_{14} l_{16} + l_{15} l_{2}",
      "matrix": "Il",
      "polynomial": "l13*l4 - 2*l14*l16 + l15*l2",
      "row": 4,
      "sign": -1
    },
    {
      "column": 1,
      "label": "I1",
      "latex": "- l_{1}^{2} + l_{13} l_{2} + l_{15} l_{4} - l_{3}^{2} + 1",
      "matrix": "Il",
      "polynomial": "-l1**2 + l13*l2 + l15*l4 - l3**2 + 1",
      "row": 1,
      "sign": 1
    },
    {
      "column": 4,
      "label": "I2",
      "latex": "l_{13} l_{2} - l_{14}^{2} + l_{15} l_{4} - l_{16}^{2} + 1",
      "matrix": "Il",
      "polynomial": "l13*l2 - l14**2 + l15*l4 - l16**2 + 1",
      "row": 4,
      "sign": -1
    },
    {
      "column": 6,
      "label": "I14",
      "latex": "- l_{10} l_{12} - l_{10} l_{7} + l_{11} l_{6} - l_{11} l_{9}",
      "matrix": "Il",
      "polynomial": "-l10*l12 - l10*l7 + l11*l6 - l11*l9",
      "row": 2,
      "sign": 1
    },
    {
      "column": 7,
      "label": "I11",
      "latex": "l_{10} l_{8} + l_{11} l_{5}",
      "matrix": "Il",
      "polynomial": "l10*l8 + l11*l5",
      "row": 2,
      "sign": -1
    },
    {
      "column": 3,
      "label": "I15",
      "latex": "l_{10} l_{6} + l_{10} l_{9} - l_{11} l_{12} + l_{11} l_{7}",
      "matrix": "Il",
      "polynomial": "l10*l6 + l10*l9 - l11*l12 + l11*l7",
      "row": 2,
      "sign": -1
    },
    {
      "column": 3,
      "label": "I3",
      "latex": "- l_{10} l_{5} + l_{11} l_{8} - l_{6}^{2} - l_{7}^{2} + 1",
      "matrix": "Il",
      "polynomial": "-l10*l5 + l11*l8 - l6**2 - l7**2 + 1",
      "row": 3,
      "sign": -1
    },
    {
      "column": 3,
      "label": "K11",
      "latex": "l_{10}^{2} l_{12} - 2 l_{10} l_{11} l_{9} + l_{10} l_{12} l_{5} + l_{10} l_{8} l_{9} - l_{11}^{2} l_{12} + l_{11} l_{12} l_{8} - l_{11} l_{5} l_{9} + l_{12}^{2} l_{7} + l_{12} l_{5}^{2} + 2 l_{12} l_{6} l_{9} - l_{12} l_{8}^{2} + 2 l_{5} l_{8} l_{9} - l_{7} l_{9}^{2}",
      "matrix": "Kl",
      "polynomial": "l10**2*l12 - 2*l10*l11*l9 + l10*l12*l5 + l10*l8*l9 - l11**2*l12 + l11*l12*l8 - l11*l5*l9 + l12**2*l7 + l12*l5**2 + 2*l12*l6*l9 - l12*l8**2 + 2*l5*l8*l9 - l7*l9**2",
      "row": 2,
      "sign": -1
    }
  ],
  "variables": [
    "l1",
    "l2",
    "l3",
    "l4",
    "l5",
    "l6",
    "l7",
    "l8",
    "l9",
    "l10",
    "l11",
    "l12",
    "l13",
    "l14",
    "l15",
    "l16"
  ]
}


==> anc/data/long_polynomials.txt <==
C15 = 2*l11*l2 + 2*l4*l9

C25 = 2*l11*l4 + 2*l2*l9

C19 = l11*l6 - l11*l9 + l13*l4 + l15*l2

C17 = l11*l8 + l13*l2 + l15*l4 - l6**2

C31 = -2*l11*l15 + 2*l13*l6

C32 = -2*l11*l13 + 2*l15*l6

I8 = 2*l1*l3 - l13*l4 - l15*l2

I10 = l13*l4 - 2*l14*l16 + l15*l2

I1 = -l1**2 + l13*l2 + l15*l4 - l3**2 + 1

I2 = l13*l2 - l14**2 + l15*l4 - l16**2 + 1

I14 = -l10*l12 - l10*l7 + l11*l6 - l11*l9

I11 = l10*l8 + l11*l5

I15 = l10*l6 + l10*l9 - l11*l12 + l11*l7

I3 = -l10*l5 + l11*l8 - l6**2 - l7**2 + 1

K11 = l10**2*l12 - 2*l10*l11*l9 + l10*l12*l5 + l10*l8*l9 - l11**2*l12 + l11*l12*l8 - l11*l5*l9 + l12**2*l7 + l12*l5**2 + 2*l12*l6*l9 - l12*l8**2 + 2*l5*l8*l9 - l7*l9**2


==> anc/data/normalization_matrices.json <==
{
  "Ckappa": [
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      "kappa",
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      "kappa"
    ]
  ],
  "Cl": [
    [
      "p",
      0,
      0,
      0,
      "-z",
      0,
      0,
      0
    ],
    [
      0,
      "p",
      0,
      0,
      0,
      "-z",
      0,
      0
    ],
    [
      0,
      0,
      "p",
      0,
      0,
      0,
      "-z",
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      "-z",
      0,
      0,
      0,
      "p",
      0,
      0,
      0
    ],
    [
      0,
      "-z",
      0,
      0,
      0,
      "p",
      0,
      0
    ],
    [
      0,
      0,
      "-z",
      0,
      0,
      0,
      "p",
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ]
  ],
  "Xl": [
    [
      "l3",
      0,
      0,
      "l4",
      "l1",
      0,
      0,
      "l2"
    ],
    [
      0,
      "l12",
      "-l11",
      0,
      0,
      "l10",
      "-l9",
      0
    ],
    [
      0,
      "-l8",
      "l7",
      0,
      0,
      "-l6",
      "l5",
      0
    ],
    [
      "l15",
      0,
      0,
      "l16",
      "l13",
      0,
      0,
      "l14"
    ],
    [
      "l1",
      0,
      0,
      "l2",
      "l3",
      0,
      0,
      "l4"
    ],
    [
      0,
      "l5",
      "l6",
      0,
      0,
      "l7",
      "l8",
      0
    ],
    [
      0,
      "l9",
      "l10",
      0,
      0,
      "l11",
      "l12",
      0
    ],
    [
      "l13",
      0,
      0,
      "l14",
      "l15",
      0,
      0,
      "l16"
    ]
  ],
  "Xl_p_z": [
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      "p",
      0,
      0,
      0,
      "z",
      0
    ],
    [
      0,
      "p - 1",
      1,
      0,
      0,
      "z",
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      "-z",
      0,
      0,
      1,
      "1 - p",
      0
    ],
    [
      0,
      "-z",
      0,
      0,
      0,
      "-p",
      1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ]
  ],
  "Xs": [
    [
      "s16",
      "-s15",
      0,
      0,
      "s14",
      "-s13",
      0,
      0
    ],
    [
      "-s12",
      "s11",
      0,
      0,
      "-s10",
      "s9",
      0,
      0
    ],
    [
      0,
      0,
      "s1",
      "s2",
      0,
      0,
      "s3",
      "s4"
    ],
    [
      0,
      0,
      "s5",
      "s6",
      0,
      0,
      "s7",
      "s8"
    ],
    [
      "s9",
      "s10",
      0,
      0,
      "s11",
      "s12",
      0,
      0
    ],
    [
      "s13",
      "s14",
      0,
      0,
      "s15",
      "s16",
      0,
      0
    ],
    [
      0,
      0,
      "s17",
      "s18",
      0,
      0,
      "s19",
      "s20"
    ],
    [
      0,
      0,
      "s21",
      "s22",
      0,
      0,
      "s23",
      "s24"
    ]
  ],
  "Xs_kappa": [
    [
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      "kappa",
      0,
      0,
      -1,
      "kappa"
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      "-1/kappa",
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      -1,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      "-1/kappa",
      1
    ]
  ]
}


==> anc/data/recognition_forms.json <==
{
  "long": [
    [
      "z1 + z2",
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      "z1 + z2",
      "-z0",
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      "z1 + z2",
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      "z2",
      0,
      0,
      0,
      "z1"
    ],
    [
      0,
      0,
      0,
      0,
      "z1 + z2",
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      "z1 + z2",
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      "z0",
      "z1 + z2",
      0
    ],
    [
      0,
      0,
      0,
      "z1",
      0,
      0,
      0,
      "z2"
    ]
  ],
  "long_constants": [
    "-b",
    "a",
    "c",
    "d",
    "-d",
    "-e",
    "f"
  ],
  "long_determinant": "(z1 + z2)**6*(-z1**2 + z2**2)",
  "short": [
    [
      "z4 + z6",
      "-z3",
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      "z4 + z6",
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      "z4 + z6",
      "-z1 - z2 - z5",
      0,
      0,
      "z0",
      "z1"
    ],
    [
      0,
      0,
      0,
      "z6",
      0,
      0,
      "z2",
      "z4"
    ],
    [
      0,
      0,
      0,
      0,
      "z4 + z6",
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      "z3",
      "z4 + z6",
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      "z4 + z6",
      0
    ],
    [
      0,
      0,
      0,
      "z4",
      0,
      0,
      "z5",
      "z6"
    ]
  ],
  "short_constants": [
    "b",
    "-a",
    "e",
    "f",
    "-f"
  ],
  "short_determinant": "(z4 + z6)**6*(-z4**2 + z6**2)"
}


==> anc/data/root_data.json <==
{
  "Hl": [
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ]
  ],
  "Hs": [
    [
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ]
  ],
  "Nl": [
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ]
  ],
  "Ns": [
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0
    ]
  ],
  "Ul": [
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      -1,
      1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ]
  ],
  "Us": [
    [
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      1,
      0,
      0,
      -1,
      1
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      -1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      -1,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      1
    ]
  ],
  "Wl": [
    [
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1
    ],
    [
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0
    ]
  ],
  "Ws": [
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ]
  ],
  "absolute_matrices": {
    "(-1, -1, 0, 0)": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "(-1, 0, -1, 0)": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "(-1, 0, 0, -1)": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "(-1, 0, 0, 1)": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "(-1, 0, 1, 0)": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "(-1, 1, 0, 0)": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "(0, -1, -1, 0)": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "(0, -1, 0, -1)": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "(0, -1, 0, 1)": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "(0, -1, 1, 0)": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "(0, 0, -1, -1)": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "(0, 0, -1, 1)": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "(0, 0, 1, -1)": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ]
    ],
    "(0, 0, 1, 1)": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "(0, 1, -1, 0)": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "(0, 1, 0, -1)": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ]
    ],
    "(0, 1, 0, 1)": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "(0, 1, 1, 0)": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "(1, -1, 0, 0)": [
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "(1, 0, -1, 0)": [
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "(1, 0, 0, -1)": [
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ]
    ],
    "(1, 0, 0, 1)": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "(1, 0, 1, 0)": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "(1, 1, 0, 0)": [
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ]
  },
  "basis": [
    1,
    2,
    3,
    4,
    -1,
    -2,
    -3,
    -4
  ],
  "positive_roots": [
    [
      0,
      0,
      1,
      1
    ],
    [
      0,
      0,
      1,
      -1
    ],
    [
      0,
      1,
      -1,
      0
    ],
    [
      1,
      -1,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1
    ],
    [
      0,
      1,
      0,
      -1
    ],
    [
      1,
      0,
      -1,
      0
    ],
    [
      0,
      1,
      1,
      0
    ],
    [
      1,
      0,
      0,
      1
    ],
    [
      1,
      0,
      0,
      -1
    ],
    [
      1,
      0,
      1,
      0
    ],
    [
      1,
      1,
      0,
      0
    ]
  ],
  "simple_roots": [
    [
      1,
      -1,
      0,
      0
    ],
    [
      0,
      1,
      -1,
      0
    ],
    [
      0,
      0,
      1,
      -1
    ],
    [
      0,
      0,
      1,
      1
    ]
  ],
  "tits_group": [
    [
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        -1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        -1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        -1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ],
    [
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        -1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        -1,
        0,
        0,
        0,
        0
      ]
    ]
  ],
  "weyl_signs": {
    "l": {
      "-a": [
        "a",
        -1
      ],
      "-b": [
        "-c",
        1
      ],
      "-c": [
        "-b",
        -1
      ],
      "-d": [
        "-d",
        1
      ],
      "-e": [
        "-f",
        1
      ],
      "-f": [
        "-e",
        -1
      ],
      "a": [
        "-a",
        -1
      ],
      "b": [
        "c",
        1
      ],
      "c": [
        "b",
        -1
      ],
      "d": [
        "d",
        1
      ],
      "e": [
        "f",
        1
      ],
      "f": [
        "e",
        -1
      ]
    },
    "s": {
      "-a": [
        "-e",
        -1
      ],
      "-b": [
        "b",
        -1
      ],
      "-c": [
        "-d",
        -1
      ],
      "-d": [
        "-c",
        1
      ],
      "-e": [
        "-a",
        1
      ],
      "-f": [
        "-f",
        1
      ],
      "a": [
        "e",
        -1
      ],
      "b": [
        "-b",
        -1
      ],
      "c": [
        "d",
        -1
      ],
      "d": [
        "c",
        1
      ],
      "e": [
        "a",
        1
      ],
      "f": [
        "f",
        1
      ]
    }
  }
}


==> anc/data/runtime.json <==
{
  "compared_files": 20,
  "platform": "Linux-6.18.44-x86_64-with-glibc2.41",
  "python": "3.13.5",
  "status": "PASS",
  "suites_seconds": {
    "auxiliary_checks": 0.056,
    "coordinate_checks": 0.464,
    "extraction_checks": 0.25,
    "normalization_checks": 2.429,
    "recognition_checks": 0.998,
    "square_zero_checks": 1.155
  },
  "sympy": "1.14.0",
  "total_checks": 912,
  "total_seconds": 5.358
}


==> anc/data/short_jacobian.csv <==
row,s1,s3,s4,s5,s6,s7,s8,s9,s10,s11,s12,s13,s14,s15,s16,s17,s18,s19,s20,s21,s22,s23,s24
F1,-2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0
F2,0,0,0,1,-2,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0
F3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,-2,-1,0,0,0,0
F4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,-2
F5,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,-2,0,0,0,0,0,0,0,0
F6,0,0,0,0,0,0,0,0,0,-2,-1,0,0,0,0,0,0,0,0,0,0,0,0
F7,1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,-1,0,0
F8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0
F9,-1,2,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,-1,0
F10,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,-1
F11,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
F12,0,0,0,0,0,0,0,0,-1,0,0,1,-2,0,0,0,0,0,0,0,0,0,0
F13,0,-1,-1,0,-1,1,1,0,0,0,0,0,0,0,0,0,-1,0,0,1,0,0,-1
F14,-1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,2,-1,-1,-1,1,0,0,0
F15,0,0,0,0,0,0,0,0,0,-1,-2,0,0,1,-1,0,0,0,0,0,0,0,0
F16,1,-1,-2,0,0,1,1,0,0,0,0,0,0,0,0,0,-1,1,1,0,0,1,1
F17,0,0,0,0,0,0,0,2,-1,0,0,1,1,0,0,0,0,0,0,0,0,0,0
F18,-1,2,1,0,0,-1,0,-1,0,0,-1,0,-1,0,0,0,0,-1,0,0,0,-1,0
F19,-1,1,1,0,0,-1,0,0,0,-1,-2,0,0,1,1,0,0,-1,0,0,0,-1,0
F20,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0
F21,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,-1,0,0,0,0,0,0
F22,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,1
F23,0,0,0,-2,0,0,0,0,0,-1,0,0,0,0,1,0,0,-1,0,-1,1,0,1


==> anc/data/short_jacobian.json <==
{
  "columns": [
    "s1",
    "s3",
    "s4",
    "s5",
    "s6",
    "s7",
    "s8",
    "s9",
    "s10",
    "s11",
    "s12",
    "s13",
    "s14",
    "s15",
    "s16",
    "s17",
    "s18",
    "s19",
    "s20",
    "s21",
    "s22",
    "s23",
    "s24"
  ],
  "determinant": 384,
  "matrix": [
    [
      -2,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      -2,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      -1,
      -2,
      -1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      1,
      0,
      0,
      -2
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -2,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -2,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      2,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      -1,
      2,
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      2,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      1,
      -2,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      -1,
      -1,
      0,
      -1,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      1,
      0,
      0,
      -1
    ],
    [
      -1,
      1,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      2,
      -1,
      -1,
      -1,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      -2,
      0,
      0,
      1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      -1,
      -2,
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      1,
      1,
      0,
      0,
      1,
      1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      2,
      -1,
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      -1,
      2,
      1,
      0,
      0,
      -1,
      0,
      -1,
      0,
      0,
      -1,
      0,
      -1,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1,
      0
    ],
    [
      -1,
      1,
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1,
      -2,
      0,
      0,
      1,
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      -1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      -1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ],
    [
      0,
      0,
      0,
      -2,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      -1,
      0,
      -1,
      1,
      0,
      1
    ]
  ],
  "rows": [
    "F1",
    "F2",
    "F3",
    "F4",
    "F5",
    "F6",
    "F7",
    "F8",
    "F9",
    "F10",
    "F11",
    "F12",
    "F13",
    "F14",
    "F15",
    "F16",
    "F17",
    "F18",
    "F19",
    "F20",
    "F21",
    "F22",
    "F23"
  ],
  "standard_point": [
    1,
    1,
    -1,
    1,
    0,
    1,
    -1,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    -1,
    1,
    0,
    0,
    1,
    0,
    0,
    0,
    -1,
    1
  ]
}


==> anc/data/short_polynomials.json <==
{
  "equations": [
    {
      "column": 3,
      "label": "F1",
      "latex": "- s_{1}^{2} - s_{17} s_{3} + s_{2} s_{5} + s_{21} s_{4} + 1",
      "matrix": "Is",
      "polynomial": "-s1**2 - s17*s3 + s2*s5 + s21*s4 + 1",
      "row": 3,
      "sign": 1
    },
    {
      "column": 4,
      "label": "F2",
      "latex": "s_{18} s_{7} + s_{2} s_{5} - s_{22} s_{8} - s_{6}^{2} + 1",
      "matrix": "Is",
      "polynomial": "s18*s7 + s2*s5 - s22*s8 - s6**2 + 1",
      "row": 4,
      "sign": -1
    },
    {
      "column": 7,
      "label": "F3",
      "latex": "- s_{17} s_{3} + s_{18} s_{7} - s_{19}^{2} + s_{20} s_{23} + 1",
      "matrix": "Is",
      "polynomial": "-s17*s3 + s18*s7 - s19**2 + s20*s23 + 1",
      "row": 7,
      "sign": 1
    },
    {
      "column": 8,
      "label": "F4",
      "latex": "s_{20} s_{23} + s_{21} s_{4} - s_{22} s_{8} - s_{24}^{2} + 1",
      "matrix": "Is",
      "polynomial": "s20*s23 + s21*s4 - s22*s8 - s24**2 + 1",
      "row": 8,
      "sign": -1
    },
    {
      "column": 1,
      "label": "F5",
      "latex": "s_{12} s_{15} - s_{13}^{2} - s_{14} s_{9} - s_{16}^{2} + 1",
      "matrix": "Is",
      "polynomial": "s12*s15 - s13**2 - s14*s9 - s16**2 + 1",
      "row": 1,
      "sign": -1
    },
    {
      "column": 2,
      "label": "F6",
      "latex": "- s_{10}^{2} - s_{11}^{2} + s_{12} s_{15} - s_{14} s_{9} + 1",
      "matrix": "Is",
      "polynomial": "-s10**2 - s11**2 + s12*s15 - s14*s9 + 1",
      "row": 2,
      "sign": 1
    },
    {
      "column": 4,
      "label": "F7",
      "latex": "s_{1} s_{2} + s_{18} s_{3} - s_{2} s_{6} - s_{22} s_{4}",
      "matrix": "Is",
      "polynomial": "s1*s2 + s18*s3 - s2*s6 - s22*s4",
      "row": 3,
      "sign": -1
    },
    {
      "column": 3,
      "label": "F8",
      "latex": "s_{1} s_{17} + s_{17} s_{19} - s_{18} s_{5} - s_{20} s_{21}",
      "matrix": "Is",
      "polynomial": "s1*s17 + s17*s19 - s18*s5 - s20*s21",
      "row": 7,
      "sign": -1
    },
    {
      "column": 7,
      "label": "F9",
      "latex": "s_{1} s_{3} + s_{19} s_{3} - s_{2} s_{7} - s_{23} s_{4}",
      "matrix": "Is",
      "polynomial": "s1*s3 + s19*s3 - s2*s7 - s23*s4",
      "row": 3,
      "sign": -1
    },
    {
      "column": 8,
      "label": "F10",
      "latex": "s_{1} s_{4} - s_{2} s_{8} + s_{20} s_{3} - s_{24} s_{4}",
      "matrix": "Is",
      "polynomial": "s1*s4 - s2*s8 + s20*s3 - s24*s4",
      "row": 3,
      "sign": -1
    },
    {
      "column": 6,
      "label": "F11",
      "latex": "s_{10} s_{12} + s_{11} s_{9} - s_{12} s_{13} + s_{16} s_{9}",
      "matrix": "Is",
      "polynomial": "s10*s12 + s11*s9 - s12*s13 + s16*s9",
      "row": 2,
      "sign": -1
    },
    {
      "column": 5,
      "label": "F12",
      "latex": "s_{10} s_{15} - s_{11} s_{14} - s_{13} s_{15} - s_{14} s_{16}",
      "matrix": "Is",
      "polynomial": "s10*s15 - s11*s14 - s13*s15 - s14*s16",
      "row": 1,
      "sign": -1
    },
    {
      "column": 8,
      "label": "F13",
      "latex": "s_{1} s_{18} s_{23} + s_{17} s_{18} s_{21} + 2 s_{18} s_{21} s_{22} + s_{18} s_{24} s_{5} + s_{19} s_{2} s_{21} + 2 s_{2} s_{22} s_{23} + s_{2} s_{23} s_{3} + s_{2} s_{24} s_{7} + s_{20} s_{21} s_{6} + s_{22}^{3} + 2 s_{22} s_{24} s_{6} + s_{23} s_{4} s_{6} + s_{24} s_{6} s_{8} + 1",
      "matrix": "Ks",
      "polynomial": "s1*s18*s23 + s17*s18*s21 + 2*s18*s21*s22 + s18*s24*s5 + s19*s2*s21 + 2*s2*s22*s23 + s2*s23*s3 + s2*s24*s7 + s20*s21*s6 + s22**3 + 2*s22*s24*s6 + s23*s4*s6 + s24*s6*s8 + 1",
      "row": 8,
      "sign": -1
    },
    {
      "column": 7,
      "label": "F14",
      "latex": "2 s_{1} s_{17} s_{19} + s_{1} s_{18} s_{23} + s_{1} s_{19} s_{3} + s_{1} s_{20} s_{7} + s_{17}^{3} + 2 s_{17} s_{18} s_{21} + 2 s_{17} s_{20} s_{5} + s_{18} s_{21} s_{22} + s_{18} s_{24} s_{5} + s_{19} s_{2} s_{21} + s_{19} s_{4} s_{5} + s_{20} s_{21} s_{6} + s_{20} s_{5} s_{8} + 1",
      "matrix": "Ks",
      "polynomial": "2*s1*s17*s19 + s1*s18*s23 + s1*s19*s3 + s1*s20*s7 + s17**3 + 2*s17*s18*s21 + 2*s17*s20*s5 + s18*s21*s22 + s18*s24*s5 + s19*s2*s21 + s19*s4*s5 + s20*s21*s6 + s20*s5*s8 + 1",
      "row": 7,
      "sign": -1
    },
    {
      "column": 2,
      "label": "F15",
      "latex": "- 2 s_{10} s_{12} s_{13} + s_{10} s_{13} s_{15} - s_{10} s_{14} s_{16} - 2 s_{10} s_{16} s_{9} - 2 s_{11} s_{12} s_{16} + s_{11} s_{13} s_{14} + 2 s_{11} s_{13} s_{9} + s_{11} s_{15} s_{16} + s_{12}^{3} - 3 s_{12} s_{9}^{2} + 1",
      "matrix": "Ks",
      "polynomial": "-2*s10*s12*s13 + s10*s13*s15 - s10*s14*s16 - 2*s10*s16*s9 - 2*s11*s12*s16 + s11*s13*s14 + 2*s11*s13*s9 + s11*s15*s16 + s12**3 - 3*s12*s9**2 + 1",
      "row": 2,
      "sign": -1
    },
    {
      "column": 8,
      "label": "F16",
      "latex": "s_{1} s_{17} s_{18} + s_{1} s_{18} s_{22} + s_{1} s_{18} s_{3} + s_{1} s_{19} s_{2} + s_{1} s_{20} s_{6} + s_{18} s_{2} s_{21} + s_{18} s_{4} s_{5} + s_{2}^{2} s_{23} + s_{2} s_{22}^{2} + s_{2} s_{22} s_{3} + s_{2} s_{24} s_{6} + s_{2} s_{3}^{2} + s_{2} s_{4} s_{7} + s_{22} s_{4} s_{6} + s_{3} s_{4} s_{6} + s_{4} s_{6} s_{8}",
      "matrix": "Ks",
      "polynomial": "s1*s17*s18 + s1*s18*s22 + s1*s18*s3 + s1*s19*s2 + s1*s20*s6 + s18*s2*s21 + s18*s4*s5 + s2**2*s23 + s2*s22**2 + s2*s22*s3 + s2*s24*s6 + s2*s3**2 + s2*s4*s7 + s22*s4*s6 + s3*s4*s6 + s4*s6*s8",
      "row": 3,
      "sign": -1
    },
    {
      "column": 5,
      "label": "F17",
      "latex": "- 2 s_{10} s_{12} s_{16} + s_{10} s_{13} s_{14} + 2 s_{10} s_{13} s_{9} + s_{10} s_{15} s_{16} + 2 s_{11} s_{12} s_{13} - s_{11} s_{13} s_{15} + s_{11} s_{14} s_{16} + 2 s_{11} s_{16} s_{9} - 3 s_{12}^{2} s_{9} + s_{9}^{3}",
      "matrix": "Ks",
      "polynomial": "-2*s10*s12*s16 + s10*s13*s14 + 2*s10*s13*s9 + s10*s15*s16 + 2*s11*s12*s13 - s11*s13*s15 + s11*s14*s16 + 2*s11*s16*s9 - 3*s12**2*s9 + s9**3",
      "row": 2,
      "sign": 1
    },
    {
      "column": 7,
      "label": "F18",
      "latex": "- s_{1} s_{12} + s_{1} s_{3} - s_{10} s_{17} - s_{11} s_{14} - s_{11} s_{9} + s_{19} s_{3} - s_{2} s_{7} - s_{23} s_{4}",
      "matrix": "G",
      "polynomial": "-s1*s12 + s1*s3 - s10*s17 - s11*s14 - s11*s9 + s19*s3 - s2*s7 - s23*s4",
      "row": 3,
      "sign": 1
    },
    {
      "column": 6,
      "label": "F19",
      "latex": "- 2 s_{1} s_{12} + s_{1} s_{3} - 2 s_{10} s_{17} - s_{10} s_{9} + s_{11} s_{15} - s_{16} s_{3} + s_{19} s_{3} - s_{2} s_{7} - s_{23} s_{4}",
      "matrix": "G",
      "polynomial": "-2*s1*s12 + s1*s3 - 2*s10*s17 - s10*s9 + s11*s15 - s16*s3 + s19*s3 - s2*s7 - s23*s4",
      "row": 3,
      "sign": 1
    },
    {
      "column": 2,
      "label": "F20",
      "latex": "s_{11} s_{13} - s_{12} s_{9} - s_{14} s_{3}",
      "matrix": "G",
      "polynomial": "s11*s13 - s12*s9 - s14*s3",
      "row": 3,
      "sign": 1
    },
    {
      "column": 8,
      "label": "F21",
      "latex": "s_{13} s_{2} + s_{15} s_{18} - s_{17} s_{4} + s_{18} s_{8} - s_{19} s_{20} + s_{20} s_{24}",
      "matrix": "G",
      "polynomial": "s13*s2 + s15*s18 - s17*s4 + s18*s8 - s19*s20 + s20*s24",
      "row": 7,
      "sign": 1
    },
    {
      "column": 4,
      "label": "F22",
      "latex": "- s_{11} s_{2} + s_{2} s_{24} + s_{4} s_{8}",
      "matrix": "G",
      "polynomial": "-s11*s2 + s2*s24 + s4*s8",
      "row": 2,
      "sign": 1
    },
    {
      "column": 6,
      "label": "F23",
      "latex": "s_{11} s_{23} + s_{14} s_{21} - s_{16} s_{23} + s_{19} s_{23} - 2 s_{21} s_{22} + s_{21} s_{3} - s_{22} s_{7} - s_{23} s_{24} - 2 s_{24} s_{5}",
      "matrix": "G",
      "polynomial": "s11*s23 + s14*s21 - s16*s23 + s19*s23 - 2*s21*s22 + s21*s3 - s22*s7 - s23*s24 - 2*s24*s5",
      "row": 8,
      "sign": 1
    }
  ],
  "held_coordinate": "s2",
  "standard_point": [
    1,
    1,
    -1,
    1,
    0,
    1,
    -1,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    -1,
    1,
    0,
    0,
    1,
    0,
    0,
    0,
    -1,
    1
  ],
  "variables": [
    "s1",
    "s2",
    "s3",
    "s4",
    "s5",
    "s6",
    "s7",
    "s8",
    "s9",
    "s10",
    "s11",
    "s12",
    "s13",
    "s14",
    "s15",
    "s16",
    "s17",
    "s18",
    "s19",
    "s20",
    "s21",
    "s22",
    "s23",
    "s24"
  ]
}


==> anc/data/short_polynomials.txt <==
F1 = -s1**2 - s17*s3 + s2*s5 + s21*s4 + 1

F2 = s18*s7 + s2*s5 - s22*s8 - s6**2 + 1

F3 = -s17*s3 + s18*s7 - s19**2 + s20*s23 + 1

F4 = s20*s23 + s21*s4 - s22*s8 - s24**2 + 1

F5 = s12*s15 - s13**2 - s14*s9 - s16**2 + 1

F6 = -s10**2 - s11**2 + s12*s15 - s14*s9 + 1

F7 = s1*s2 + s18*s3 - s2*s6 - s22*s4

F8 = s1*s17 + s17*s19 - s18*s5 - s20*s21

F9 = s1*s3 + s19*s3 - s2*s7 - s23*s4

F10 = s1*s4 - s2*s8 + s20*s3 - s24*s4

F11 = s10*s12 + s11*s9 - s12*s13 + s16*s9

F12 = s10*s15 - s11*s14 - s13*s15 - s14*s16

F13 = s1*s18*s23 + s17*s18*s21 + 2*s18*s21*s22 + s18*s24*s5 + s19*s2*s21 + 2*s2*s22*s23 + s2*s23*s3 + s2*s24*s7 + s20*s21*s6 + s22**3 + 2*s22*s24*s6 + s23*s4*s6 + s24*s6*s8 + 1

F14 = 2*s1*s17*s19 + s1*s18*s23 + s1*s19*s3 + s1*s20*s7 + s17**3 + 2*s17*s18*s21 + 2*s17*s20*s5 + s18*s21*s22 + s18*s24*s5 + s19*s2*s21 + s19*s4*s5 + s20*s21*s6 + s20*s5*s8 + 1

F15 = -2*s10*s12*s13 + s10*s13*s15 - s10*s14*s16 - 2*s10*s16*s9 - 2*s11*s12*s16 + s11*s13*s14 + 2*s11*s13*s9 + s11*s15*s16 + s12**3 - 3*s12*s9**2 + 1

F16 = s1*s17*s18 + s1*s18*s22 + s1*s18*s3 + s1*s19*s2 + s1*s20*s6 + s18*s2*s21 + s18*s4*s5 + s2**2*s23 + s2*s22**2 + s2*s22*s3 + s2*s24*s6 + s2*s3**2 + s2*s4*s7 + s22*s4*s6 + s3*s4*s6 + s4*s6*s8

F17 = -2*s10*s12*s16 + s10*s13*s14 + 2*s10*s13*s9 + s10*s15*s16 + 2*s11*s12*s13 - s11*s13*s15 + s11*s14*s16 + 2*s11*s16*s9 - 3*s12**2*s9 + s9**3

F18 = -s1*s12 + s1*s3 - s10*s17 - s11*s14 - s11*s9 + s19*s3 - s2*s7 - s23*s4

F19 = -2*s1*s12 + s1*s3 - 2*s10*s17 - s10*s9 + s11*s15 - s16*s3 + s19*s3 - s2*s7 - s23*s4

F20 = s11*s13 - s12*s9 - s14*s3

F21 = s13*s2 + s15*s18 - s17*s4 + s18*s8 - s19*s20 + s20*s24

F22 = -s11*s2 + s2*s24 + s4*s8

F23 = s11*s23 + s14*s21 - s16*s23 + s19*s23 - 2*s21*s22 + s21*s3 - s22*s7 - s23*s24 - 2*s24*s5


==> anc/data/signed_commutators.json <==
{
  "convention": "right",
  "pairs": [
    {
      "inputs": [
        [
          "b",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "a",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": [
        [
          "f",
          [
            "-t0*t1*t2*w**2",
            "-t0*t1*t2*w**2",
            "-t0*t1*t2*w**2"
          ]
        ],
        [
          "e",
          [
            "-t0*t1*t2*w",
            "-t0*t1*t2*w",
            "-t0*t1*t2*w"
          ]
        ],
        [
          "d",
          [
            "t1*t2*w",
            "t0*t2*w",
            "t0*t1*w"
          ]
        ],
        [
          "c",
          [
            "-t0*w",
            "-t1*w",
            "-t2*w"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "b",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "c",
          [
            "u0",
            "u1",
            "u2"
          ]
        ]
      ],
      "output": [
        [
          "f",
          [
            "-t0*u1*u2 - t1*u0*u2 - t2*u0*u1",
            "-t0*u1*u2 - t1*u0*u2 - t2*u0*u1",
            "-t0*u1*u2 - t1*u0*u2 - t2*u0*u1"
          ]
        ],
        [
          "e",
          [
            "-t0*t1*u2 - t0*t2*u1 - t1*t2*u0",
            "-t0*t1*u2 - t0*t2*u1 - t1*t2*u0",
            "-t0*t1*u2 - t0*t2*u1 - t1*t2*u0"
          ]
        ],
        [
          "d",
          [
            "t1*u2 + t2*u1",
            "t0*u2 + t2*u0",
            "t0*u1 + t1*u0"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "b",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "d",
          [
            "u0",
            "u1",
            "u2"
          ]
        ]
      ],
      "output": [
        [
          "e",
          [
            "t0*u0 + t1*u1 + t2*u2",
            "t0*u0 + t1*u1 + t2*u2",
            "t0*u0 + t1*u1 + t2*u2"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "b",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "e",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "b",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "f",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "a",
          [
            "v",
            "v",
            "v"
          ]
        ],
        [
          "c",
          [
            "u0",
            "u1",
            "u2"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "a",
          [
            "v",
            "v",
            "v"
          ]
        ],
        [
          "d",
          [
            "u0",
            "u1",
            "u2"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "a",
          [
            "v",
            "v",
            "v"
          ]
        ],
        [
          "e",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": [
        [
          "f",
          [
            "v*w",
            "v*w",
            "v*w"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "a",
          [
            "v",
            "v",
            "v"
          ]
        ],
        [
          "f",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "c",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "d",
          [
            "u0",
            "u1",
            "u2"
          ]
        ]
      ],
      "output": [
        [
          "f",
          [
            "t0*u0 + t1*u1 + t2*u2",
            "t0*u0 + t1*u1 + t2*u2",
            "t0*u0 + t1*u1 + t2*u2"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "c",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "e",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "c",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "f",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "d",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "e",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "d",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "f",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "e",
          [
            "v",
            "v",
            "v"
          ]
        ],
        [
          "f",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "-b",
          [
            "-t0",
            "-t1",
            "-t2"
          ]
        ],
        [
          "e",
          [
            "-w",
            "-w",
            "-w"
          ]
        ]
      ],
      "output": [
        [
          "f",
          [
            "-t0*t1*t2*w**2",
            "-t0*t1*t2*w**2",
            "-t0*t1*t2*w**2"
          ]
        ],
        [
          "a",
          [
            "-t0*t1*t2*w",
            "-t0*t1*t2*w",
            "-t0*t1*t2*w"
          ]
        ],
        [
          "c",
          [
            "t1*t2*w",
            "t0*t2*w",
            "t0*t1*w"
          ]
        ],
        [
          "d",
          [
            "t0*w",
            "t1*w",
            "t2*w"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-b",
          [
            "-t0",
            "-t1",
            "-t2"
          ]
        ],
        [
          "d",
          [
            "-u0",
            "-u1",
            "-u2"
          ]
        ]
      ],
      "output": [
        [
          "f",
          [
            "-t0*u1*u2 - t1*u0*u2 - t2*u0*u1",
            "-t0*u1*u2 - t1*u0*u2 - t2*u0*u1",
            "-t0*u1*u2 - t1*u0*u2 - t2*u0*u1"
          ]
        ],
        [
          "a",
          [
            "-t0*t1*u2 - t0*t2*u1 - t1*t2*u0",
            "-t0*t1*u2 - t0*t2*u1 - t1*t2*u0",
            "-t0*t1*u2 - t0*t2*u1 - t1*t2*u0"
          ]
        ],
        [
          "c",
          [
            "t1*u2 + t2*u1",
            "t0*u2 + t2*u0",
            "t0*u1 + t1*u0"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-b",
          [
            "-t0",
            "-t1",
            "-t2"
          ]
        ],
        [
          "c",
          [
            "u0",
            "u1",
            "u2"
          ]
        ]
      ],
      "output": [
        [
          "a",
          [
            "t0*u0 + t1*u1 + t2*u2",
            "t0*u0 + t1*u1 + t2*u2",
            "t0*u0 + t1*u1 + t2*u2"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-b",
          [
            "-t0",
            "-t1",
            "-t2"
          ]
        ],
        [
          "a",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "-b",
          [
            "-t0",
            "-t1",
            "-t2"
          ]
        ],
        [
          "f",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "c",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "-a",
          [
            "-w",
            "-w",
            "-w"
          ]
        ]
      ],
      "output": [
        [
          "e",
          [
            "t0*t1*t2*w**2",
            "t0*t1*t2*w**2",
            "t0*t1*t2*w**2"
          ]
        ],
        [
          "f",
          [
            "-t0*t1*t2*w",
            "-t0*t1*t2*w",
            "-t0*t1*t2*w"
          ]
        ],
        [
          "d",
          [
            "t1*t2*w",
            "t0*t2*w",
            "t0*t1*w"
          ]
        ],
        [
          "b",
          [
            "t0*w",
            "t1*w",
            "t2*w"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-a",
          [
            "-v",
            "-v",
            "-v"
          ]
        ],
        [
          "b",
          [
            "-u0",
            "-u1",
            "-u2"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "-a",
          [
            "-v",
            "-v",
            "-v"
          ]
        ],
        [
          "d",
          [
            "u0",
            "u1",
            "u2"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "-a",
          [
            "-v",
            "-v",
            "-v"
          ]
        ],
        [
          "f",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": [
        [
          "e",
          [
            "-v*w",
            "-v*w",
            "-v*w"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-a",
          [
            "-v",
            "-v",
            "-v"
          ]
        ],
        [
          "e",
          [
            "-w",
            "-w",
            "-w"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "-c",
          [
            "-t0",
            "-t1",
            "-t2"
          ]
        ],
        [
          "f",
          [
            "-w",
            "-w",
            "-w"
          ]
        ]
      ],
      "output": [
        [
          "e",
          [
            "t0*t1*t2*w**2",
            "t0*t1*t2*w**2",
            "t0*t1*t2*w**2"
          ]
        ],
        [
          "-a",
          [
            "t0*t1*t2*w",
            "t0*t1*t2*w",
            "t0*t1*t2*w"
          ]
        ],
        [
          "b",
          [
            "-t1*t2*w",
            "-t0*t2*w",
            "-t0*t1*w"
          ]
        ],
        [
          "d",
          [
            "t0*w",
            "t1*w",
            "t2*w"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-c",
          [
            "-t0",
            "-t1",
            "-t2"
          ]
        ],
        [
          "d",
          [
            "-u0",
            "-u1",
            "-u2"
          ]
        ]
      ],
      "output": [
        [
          "e",
          [
            "t0*u1*u2 + t1*u0*u2 + t2*u0*u1",
            "t0*u1*u2 + t1*u0*u2 + t2*u0*u1",
            "t0*u1*u2 + t1*u0*u2 + t2*u0*u1"
          ]
        ],
        [
          "-a",
          [
            "t0*t1*u2 + t0*t2*u1 + t1*t2*u0",
            "t0*t1*u2 + t0*t2*u1 + t1*t2*u0",
            "t0*t1*u2 + t0*t2*u1 + t1*t2*u0"
          ]
        ],
        [
          "b",
          [
            "-t1*u2 - t2*u1",
            "-t0*u2 - t2*u0",
            "-t0*u1 - t1*u0"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-c",
          [
            "-t0",
            "-t1",
            "-t2"
          ]
        ],
        [
          "b",
          [
            "-u0",
            "-u1",
            "-u2"
          ]
        ]
      ],
      "output": [
        [
          "-a",
          [
            "-t0*u0 - t1*u1 - t2*u2",
            "-t0*u0 - t1*u1 - t2*u2",
            "-t0*u0 - t1*u1 - t2*u2"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-c",
          [
            "-t0",
            "-t1",
            "-t2"
          ]
        ],
        [
          "-a",
          [
            "-w",
            "-w",
            "-w"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "-c",
          [
            "-t0",
            "-t1",
            "-t2"
          ]
        ],
        [
          "e",
          [
            "-w",
            "-w",
            "-w"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "d",
          [
            "-t0",
            "-t1",
            "-t2"
          ]
        ],
        [
          "-e",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": [
        [
          "a",
          [
            "t0*t1*t2*w**2",
            "t0*t1*t2*w**2",
            "t0*t1*t2*w**2"
          ]
        ],
        [
          "f",
          [
            "-t0*t1*t2*w",
            "-t0*t1*t2*w",
            "-t0*t1*t2*w"
          ]
        ],
        [
          "c",
          [
            "t1*t2*w",
            "t0*t2*w",
            "t0*t1*w"
          ]
        ],
        [
          "-b",
          [
            "-t0*w",
            "-t1*w",
            "-t2*w"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-e",
          [
            "v",
            "v",
            "v"
          ]
        ],
        [
          "-b",
          [
            "u0",
            "u1",
            "u2"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "-e",
          [
            "v",
            "v",
            "v"
          ]
        ],
        [
          "c",
          [
            "u0",
            "u1",
            "u2"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "-e",
          [
            "v",
            "v",
            "v"
          ]
        ],
        [
          "f",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": [
        [
          "a",
          [
            "-v*w",
            "-v*w",
            "-v*w"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-e",
          [
            "v",
            "v",
            "v"
          ]
        ],
        [
          "a",
          [
            "-w",
            "-w",
            "-w"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "-d",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "f",
          [
            "-w",
            "-w",
            "-w"
          ]
        ]
      ],
      "output": [
        [
          "a",
          [
            "t0*t1*t2*w**2",
            "t0*t1*t2*w**2",
            "t0*t1*t2*w**2"
          ]
        ],
        [
          "-e",
          [
            "-t0*t1*t2*w",
            "-t0*t1*t2*w",
            "-t0*t1*t2*w"
          ]
        ],
        [
          "-b",
          [
            "t1*t2*w",
            "t0*t2*w",
            "t0*t1*w"
          ]
        ],
        [
          "c",
          [
            "t0*w",
            "t1*w",
            "t2*w"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-d",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "c",
          [
            "-u0",
            "-u1",
            "-u2"
          ]
        ]
      ],
      "output": [
        [
          "a",
          [
            "t0*u1*u2 + t1*u0*u2 + t2*u0*u1",
            "t0*u1*u2 + t1*u0*u2 + t2*u0*u1",
            "t0*u1*u2 + t1*u0*u2 + t2*u0*u1"
          ]
        ],
        [
          "-e",
          [
            "-t0*t1*u2 - t0*t2*u1 - t1*t2*u0",
            "-t0*t1*u2 - t0*t2*u1 - t1*t2*u0",
            "-t0*t1*u2 - t0*t2*u1 - t1*t2*u0"
          ]
        ],
        [
          "-b",
          [
            "t1*u2 + t2*u1",
            "t0*u2 + t2*u0",
            "t0*u1 + t1*u0"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-d",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "-b",
          [
            "u0",
            "u1",
            "u2"
          ]
        ]
      ],
      "output": [
        [
          "-e",
          [
            "t0*u0 + t1*u1 + t2*u2",
            "t0*u0 + t1*u1 + t2*u2",
            "t0*u0 + t1*u1 + t2*u2"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-d",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "-e",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "-d",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "a",
          [
            "-w",
            "-w",
            "-w"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "d",
          [
            "-t0",
            "-t1",
            "-t2"
          ]
        ],
        [
          "-f",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": [
        [
          "-a",
          [
            "-t0*t1*t2*w**2",
            "-t0*t1*t2*w**2",
            "-t0*t1*t2*w**2"
          ]
        ],
        [
          "e",
          [
            "t0*t1*t2*w",
            "t0*t1*t2*w",
            "t0*t1*t2*w"
          ]
        ],
        [
          "b",
          [
            "-t1*t2*w",
            "-t0*t2*w",
            "-t0*t1*w"
          ]
        ],
        [
          "-c",
          [
            "-t0*w",
            "-t1*w",
            "-t2*w"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-f",
          [
            "v",
            "v",
            "v"
          ]
        ],
        [
          "-c",
          [
            "u0",
            "u1",
            "u2"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "-f",
          [
            "v",
            "v",
            "v"
          ]
        ],
        [
          "b",
          [
            "-u0",
            "-u1",
            "-u2"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "-f",
          [
            "v",
            "v",
            "v"
          ]
        ],
        [
          "e",
          [
            "-w",
            "-w",
            "-w"
          ]
        ]
      ],
      "output": [
        [
          "-a",
          [
            "v*w",
            "v*w",
            "v*w"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-f",
          [
            "v",
            "v",
            "v"
          ]
        ],
        [
          "-a",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "-d",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "e",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": [
        [
          "-a",
          [
            "-t0*t1*t2*w**2",
            "-t0*t1*t2*w**2",
            "-t0*t1*t2*w**2"
          ]
        ],
        [
          "-f",
          [
            "-t0*t1*t2*w",
            "-t0*t1*t2*w",
            "-t0*t1*t2*w"
          ]
        ],
        [
          "-c",
          [
            "t1*t2*w",
            "t0*t2*w",
            "t0*t1*w"
          ]
        ],
        [
          "b",
          [
            "-t0*w",
            "-t1*w",
            "-t2*w"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-d",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "b",
          [
            "u0",
            "u1",
            "u2"
          ]
        ]
      ],
      "output": [
        [
          "-a",
          [
            "-t0*u1*u2 - t1*u0*u2 - t2*u0*u1",
            "-t0*u1*u2 - t1*u0*u2 - t2*u0*u1",
            "-t0*u1*u2 - t1*u0*u2 - t2*u0*u1"
          ]
        ],
        [
          "-f",
          [
            "-t0*t1*u2 - t0*t2*u1 - t1*t2*u0",
            "-t0*t1*u2 - t0*t2*u1 - t1*t2*u0",
            "-t0*t1*u2 - t0*t2*u1 - t1*t2*u0"
          ]
        ],
        [
          "-c",
          [
            "t1*u2 + t2*u1",
            "t0*u2 + t2*u0",
            "t0*u1 + t1*u0"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-d",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "-c",
          [
            "u0",
            "u1",
            "u2"
          ]
        ]
      ],
      "output": [
        [
          "-f",
          [
            "t0*u0 + t1*u1 + t2*u2",
            "t0*u0 + t1*u1 + t2*u2",
            "t0*u0 + t1*u1 + t2*u2"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-d",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "-f",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "-d",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "-a",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "c",
          [
            "-t0",
            "-t1",
            "-t2"
          ]
        ],
        [
          "-f",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": [
        [
          "-e",
          [
            "t0*t1*t2*w**2",
            "t0*t1*t2*w**2",
            "t0*t1*t2*w**2"
          ]
        ],
        [
          "a",
          [
            "t0*t1*t2*w",
            "t0*t1*t2*w",
            "t0*t1*t2*w"
          ]
        ],
        [
          "-b",
          [
            "t1*t2*w",
            "t0*t2*w",
            "t0*t1*w"
          ]
        ],
        [
          "-d",
          [
            "t0*w",
            "t1*w",
            "t2*w"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-f",
          [
            "v",
            "v",
            "v"
          ]
        ],
        [
          "-b",
          [
            "u0",
            "u1",
            "u2"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "-f",
          [
            "v",
            "v",
            "v"
          ]
        ],
        [
          "a",
          [
            "-w",
            "-w",
            "-w"
          ]
        ]
      ],
      "output": [
        [
          "-e",
          [
            "-v*w",
            "-v*w",
            "-v*w"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-f",
          [
            "v",
            "v",
            "v"
          ]
        ],
        [
          "-e",
          [
            "-w",
            "-w",
            "-w"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "-c",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "a",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": [
        [
          "-e",
          [
            "t0*t1*t2*w**2",
            "t0*t1*t2*w**2",
            "t0*t1*t2*w**2"
          ]
        ],
        [
          "-f",
          [
            "-t0*t1*t2*w",
            "-t0*t1*t2*w",
            "-t0*t1*t2*w"
          ]
        ],
        [
          "-d",
          [
            "-t1*t2*w",
            "-t0*t2*w",
            "-t0*t1*w"
          ]
        ],
        [
          "-b",
          [
            "t0*w",
            "t1*w",
            "t2*w"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-c",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "-b",
          [
            "-u0",
            "-u1",
            "-u2"
          ]
        ]
      ],
      "output": [
        [
          "-e",
          [
            "t0*u1*u2 + t1*u0*u2 + t2*u0*u1",
            "t0*u1*u2 + t1*u0*u2 + t2*u0*u1",
            "t0*u1*u2 + t1*u0*u2 + t2*u0*u1"
          ]
        ],
        [
          "-f",
          [
            "-t0*t1*u2 - t0*t2*u1 - t1*t2*u0",
            "-t0*t1*u2 - t0*t2*u1 - t1*t2*u0",
            "-t0*t1*u2 - t0*t2*u1 - t1*t2*u0"
          ]
        ],
        [
          "-d",
          [
            "-t1*u2 - t2*u1",
            "-t0*u2 - t2*u0",
            "-t0*u1 - t1*u0"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-c",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "-e",
          [
            "-w",
            "-w",
            "-w"
          ]
        ]
      ],
      "output": []
    },
    {
      "inputs": [
        [
          "b",
          [
            "t0",
            "t1",
            "t2"
          ]
        ],
        [
          "-e",
          [
            "-w",
            "-w",
            "-w"
          ]
        ]
      ],
      "output": [
        [
          "-f",
          [
            "t0*t1*t2*w**2",
            "t0*t1*t2*w**2",
            "t0*t1*t2*w**2"
          ]
        ],
        [
          "-a",
          [
            "-t0*t1*t2*w",
            "-t0*t1*t2*w",
            "-t0*t1*t2*w"
          ]
        ],
        [
          "-c",
          [
            "t1*t2*w",
            "t0*t2*w",
            "t0*t1*w"
          ]
        ],
        [
          "-d",
          [
            "t0*w",
            "t1*w",
            "t2*w"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-e",
          [
            "-v",
            "-v",
            "-v"
          ]
        ],
        [
          "-a",
          [
            "w",
            "w",
            "w"
          ]
        ]
      ],
      "output": [
        [
          "-f",
          [
            "-v*w",
            "-v*w",
            "-v*w"
          ]
        ]
      ]
    },
    {
      "inputs": [
        [
          "-b",
          [
            "-t0",
            "-t1",
            "-t2"
          ]
        ],
        [
          "-a",
          [
            "-w",
            "-w",
            "-w"
          ]
        ]
      ],
      "output": [
        [
          "-f",
          [
            "t0*t1*t2*w**2",
            "t0*t1*t2*w**2",
            "t0*t1*t2*w**2"
          ]
        ],
        [
          "-e",
          [
            "t0*t1*t2*w",
            "t0*t1*t2*w",
            "t0*t1*t2*w"
          ]
        ],
        [
          "-d",
          [
            "-t1*t2*w",
            "-t0*t2*w",
            "-t0*t1*w"
          ]
        ],
        [
          "-c",
          [
            "t0*w",
            "t1*w",
            "t2*w"
          ]
        ]
      ]
    }
  ]
}


==> anc/data/square_zero_data.json <==
{
  "A0": [
    [
      0,
      -1
    ],
    [
      1,
      -1
    ]
  ],
  "J1": [
    [
      1,
      0
    ],
    [
      1,
      -1
    ]
  ],
  "TL": [
    [
      "L11",
      "L12",
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      "L21",
      "L22",
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      "L11",
      "L12",
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      "L21",
      "L22",
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      "L11",
      "L12",
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      "L21",
      "L22",
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      "L11",
      "L12",
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      "L21",
      "L22",
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      "L11",
      "L12",
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      "L21",
      "L22",
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      "L11",
      "L12",
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      "L21",
      "L22",
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      "L11",
      "L12"
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      "L21",
      "L22"
    ]
  ],
  "TL_determinant": "(L11*L22 - L12*L21)**7",
  "Xi": [
    [
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      -1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      -1,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      -1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      -1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      -1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      -1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ]
  ],
  "commutant_dimension": 4,
  "fixed_dimension": 14,
  "lie_basis_cartan": [
    "H_alpha1",
    "H_alpha2",
    "H_alpha3",
    "H_alpha4"
  ],
  "lie_basis_roots": [
    [
      0,
      0,
      1,
      1
    ],
    [
      0,
      0,
      1,
      -1
    ],
    [
      0,
      1,
      -1,
      0
    ],
    [
      1,
      -1,
      0,
      0
    ],
    [
      0,
      1,
      0,
      1
    ],
    [
      0,
      1,
      0,
      -1
    ],
    [
      1,
      0,
      -1,
      0
    ],
    [
      0,
      1,
      1,
      0
    ],
    [
      1,
      0,
      0,
      1
    ],
    [
      1,
      0,
      0,
      -1
    ],
    [
      1,
      0,
      1,
      0
    ],
    [
      1,
      1,
      0,
      0
    ],
    [
      0,
      0,
      -1,
      -1
    ],
    [
      0,
      0,
      -1,
      1
    ],
    [
      0,
      -1,
      1,
      0
    ],
    [
      -1,
      1,
      0,
      0
    ],
    [
      0,
      -1,
      0,
      -1
    ],
    [
      0,
      -1,
      0,
      1
    ],
    [
      -1,
      0,
      1,
      0
    ],
    [
      0,
      -1,
      -1,
      0
    ],
    [
      -1,
      0,
      0,
      -1
    ],
    [
      -1,
      0,
      0,
      1
    ],
    [
      -1,
      0,
      -1,
      0
    ],
    [
      -1,
      -1,
      0,
      0
    ]
  ],
  "operators_V14": {
    "Ea": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "Eb": [
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "Fa": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "Fb": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ]
    ]
  },
  "operators_W7": {
    "Ea": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "Eb": [
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        2,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "Fa": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    ],
    "Fb": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        2,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ]
    ]
  },
  "readout": {
    "-b": [
      "-b",
      1
    ],
    "-c": [
      "-c",
      -1
    ],
    "-d": [
      "-d",
      -1
    ],
    "b": [
      "b",
      -1
    ],
    "c": [
      "c",
      -1
    ],
    "d": [
      "d",
      1
    ]
  },
  "tau_star": [
    [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0
    ]
  ],
  "tensor_basis": "(root/Cartan index first, coefficient basis index second)",
  "weight_eigenvalues": [
    "12",
    "6",
    "2",
    "1",
    "1/2",
    "1/6",
    "1/12"
  ],
  "weight_order": [
    "d",
    "c",
    "b",
    "0",
    "-b",
    "-c",
    "-d"
  ],
  "weight_vectors": {
    "-b": [
      [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          -1,
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          -1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    ],
    "-c": [
      [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          -1
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          -1,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          -1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          -1,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    ],
    "-d": [
      [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          -1,
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          -1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          -1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    ],
    "0": [
      [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          2,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2
        ]
      ],
      [
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          -1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1
        ]
      ],
      [
        [
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          -1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ]
      ],
      [
        [
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1
        ]
      ]
    ],
    "b": [
      [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          -1
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0
        ]
      ],
      [
        [
          0,
          -1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0
        ]
      ],
      [
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          -1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ]
      ],
      [
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    ],
    "c": [
      [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          -1
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          -1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ]
    ],
    "d": [
      [
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          -1
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          0
        ]
      ]
    ]
  }
}


==> anc/data/verification_results.json <==
{
  "checks": [
    {
      "detail": "",
      "id": "absolute.01.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.01.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.01.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.01.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.02.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.02.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.02.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.02.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.03.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.03.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.03.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.03.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.04.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.04.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.04.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.04.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.05.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.05.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.05.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.05.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.06.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.06.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.06.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.06.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.07.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.07.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.07.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.07.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.08.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.08.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.08.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.08.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.09.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.09.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.09.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.09.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.10.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.10.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.10.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.10.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.11.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.11.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.11.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.11.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.12.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.12.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.12.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.12.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.13.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.13.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.13.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.13.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.14.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.14.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.14.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.14.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.15.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.15.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.15.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.15.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.16.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.16.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.16.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.16.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.17.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.17.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.17.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.17.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.18.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.18.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.18.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.18.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.19.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.19.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.19.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.19.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.20.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.20.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.20.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.20.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.21.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.21.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.21.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.21.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.22.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.22.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.22.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.22.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.23.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.23.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.23.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.23.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.24.transpose",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.24.nilpotence",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.24.form",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "absolute.24.determinant",
      "manuscript": "2.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.b.additivity",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.b.orthogonality",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.b.determinant",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.a.additivity",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.a.orthogonality",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.a.determinant",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.c.additivity",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.c.orthogonality",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.c.determinant",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.d.additivity",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.d.orthogonality",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.d.determinant",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.e.additivity",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.e.orthogonality",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.e.determinant",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.f.additivity",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.f.orthogonality",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.f.determinant",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.-b.additivity",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.-b.orthogonality",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.-b.determinant",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.-a.additivity",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.-a.orthogonality",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.-a.determinant",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.-c.additivity",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.-c.orthogonality",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.-c.determinant",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.-d.additivity",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.-d.orthogonality",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.-d.determinant",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.-e.additivity",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.-e.orthogonality",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.-e.determinant",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.-f.additivity",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.-f.orthogonality",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "root.-f.determinant",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.s.orthogonal_transpose",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.s.b",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.s.a",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.s.c",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.s.d",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.s.e",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.s.f",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.s.-b",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.s.-a",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.s.-c",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.s.-d",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.s.-e",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.s.-f",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.l.orthogonal_transpose",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.l.b",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.l.a",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.l.c",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.l.d",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.l.e",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.l.f",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.l.-b",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.l.-a",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.l.-c",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.l.-d",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.l.-e",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.l.-f",
      "manuscript": "(2.1)--(2.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "commutator.2.3",
      "manuscript": "(2.3)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "commutator.2.4",
      "manuscript": "(2.4)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "commutator.2.5",
      "manuscript": "(2.5)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "commutator.2.6",
      "manuscript": "(2.6)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "commutator.2.7",
      "manuscript": "(2.7)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "tits.order",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "tits.diagonal_order",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "tits.signed_monomial",
      "manuscript": "2.2",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "No two of the 48 representatives differ by a minus sign.",
      "id": "tits.not_scalar_duplicates",
      "manuscript": "3.1",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "tits.stabilizer_s_square",
      "manuscript": "Appendix A.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "tits.stabilizer_l_square",
      "manuscript": "Appendix A.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "weyl.quotient_order",
      "manuscript": "2.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,a); distinct nonopposite roots.",
      "id": "signed_pair.b.a",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,c); distinct nonopposite roots.",
      "id": "signed_pair.b.c",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,d); distinct nonopposite roots.",
      "id": "signed_pair.b.d",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,e); distinct nonopposite roots.",
      "id": "signed_pair.b.e",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,f); distinct nonopposite roots.",
      "id": "signed_pair.b.f",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (a,c); distinct nonopposite roots.",
      "id": "signed_pair.a.c",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (a,d); distinct nonopposite roots.",
      "id": "signed_pair.a.d",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (a,e); distinct nonopposite roots.",
      "id": "signed_pair.a.e",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (a,f); distinct nonopposite roots.",
      "id": "signed_pair.a.f",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (c,d); distinct nonopposite roots.",
      "id": "signed_pair.c.d",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (c,e); distinct nonopposite roots.",
      "id": "signed_pair.c.e",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (c,f); distinct nonopposite roots.",
      "id": "signed_pair.c.f",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (d,e); distinct nonopposite roots.",
      "id": "signed_pair.d.e",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (d,f); distinct nonopposite roots.",
      "id": "signed_pair.d.f",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (e,f); distinct nonopposite roots.",
      "id": "signed_pair.e.f",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,a); distinct nonopposite roots.",
      "id": "signed_pair.-b.e",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,c); distinct nonopposite roots.",
      "id": "signed_pair.-b.d",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,d); distinct nonopposite roots.",
      "id": "signed_pair.-b.c",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,e); distinct nonopposite roots.",
      "id": "signed_pair.-b.a",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,f); distinct nonopposite roots.",
      "id": "signed_pair.-b.f",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,a); distinct nonopposite roots.",
      "id": "signed_pair.c.-a",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (a,c); distinct nonopposite roots.",
      "id": "signed_pair.-a.b",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (a,d); distinct nonopposite roots.",
      "id": "signed_pair.-a.d",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (a,e); distinct nonopposite roots.",
      "id": "signed_pair.-a.f",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (a,f); distinct nonopposite roots.",
      "id": "signed_pair.-a.e",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,a); distinct nonopposite roots.",
      "id": "signed_pair.-c.f",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,c); distinct nonopposite roots.",
      "id": "signed_pair.-c.d",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,d); distinct nonopposite roots.",
      "id": "signed_pair.-c.b",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,e); distinct nonopposite roots.",
      "id": "signed_pair.-c.-a",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,f); distinct nonopposite roots.",
      "id": "signed_pair.-c.e",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,a); distinct nonopposite roots.",
      "id": "signed_pair.d.-e",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (a,c); distinct nonopposite roots.",
      "id": "signed_pair.-e.-b",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (a,d); distinct nonopposite roots.",
      "id": "signed_pair.-e.c",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (a,e); distinct nonopposite roots.",
      "id": "signed_pair.-e.f",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (a,f); distinct nonopposite roots.",
      "id": "signed_pair.-e.a",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,a); distinct nonopposite roots.",
      "id": "signed_pair.-d.f",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,c); distinct nonopposite roots.",
      "id": "signed_pair.-d.c",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,d); distinct nonopposite roots.",
      "id": "signed_pair.-d.-b",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,e); distinct nonopposite roots.",
      "id": "signed_pair.-d.-e",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,f); distinct nonopposite roots.",
      "id": "signed_pair.-d.a",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,a); distinct nonopposite roots.",
      "id": "signed_pair.d.-f",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (a,c); distinct nonopposite roots.",
      "id": "signed_pair.-f.-c",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (a,d); distinct nonopposite roots.",
      "id": "signed_pair.-f.b",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (a,e); distinct nonopposite roots.",
      "id": "signed_pair.-f.e",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (a,f); distinct nonopposite roots.",
      "id": "signed_pair.-f.-a",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,a); distinct nonopposite roots.",
      "id": "signed_pair.-d.e",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,c); distinct nonopposite roots.",
      "id": "signed_pair.-d.b",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,d); distinct nonopposite roots.",
      "id": "signed_pair.-d.-c",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,e); distinct nonopposite roots.",
      "id": "signed_pair.-d.-f",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,f); distinct nonopposite roots.",
      "id": "signed_pair.-d.-a",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,a); distinct nonopposite roots.",
      "id": "signed_pair.c.-f",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (a,d); distinct nonopposite roots.",
      "id": "signed_pair.-f.-b",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (a,e); distinct nonopposite roots.",
      "id": "signed_pair.-f.a",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (a,f); distinct nonopposite roots.",
      "id": "signed_pair.-f.-e",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,a); distinct nonopposite roots.",
      "id": "signed_pair.-c.a",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,c); distinct nonopposite roots.",
      "id": "signed_pair.-c.-b",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,f); distinct nonopposite roots.",
      "id": "signed_pair.-c.-e",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,a); distinct nonopposite roots.",
      "id": "signed_pair.b.-e",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (a,e); distinct nonopposite roots.",
      "id": "signed_pair.-e.-a",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "Transported positive pair (b,a); distinct nonopposite roots.",
      "id": "signed_pair.-b.-a",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "signed_pair.coverage",
      "manuscript": "2.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "coefficient.multiplication.0",
      "manuscript": "Theorem 4.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "coefficient.sharp.0",
      "manuscript": "Lemma 5.8",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "coefficient.multiplication.1",
      "manuscript": "Theorem 4.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "coefficient.sharp.1",
      "manuscript": "Lemma 5.8",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "coefficient.multiplication.2",
      "manuscript": "Theorem 4.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "coefficient.sharp.2",
      "manuscript": "Lemma 5.8",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "normalization.standard_short",
      "manuscript": "Appendix A.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "normalization.standard_long",
      "manuscript": "Appendix A.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "normalization.standard.Is",
      "manuscript": "Appendix A.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "normalization.standard.Ks",
      "manuscript": "Appendix A.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "normalization.standard.Il",
      "manuscript": "Appendix A.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "normalization.standard.Kl",
      "manuscript": "Appendix A.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "normalization.standard.C",
      "manuscript": "Appendix A.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "normalization.standard.G",
      "manuscript": "Appendix A.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.short_stabilizer.rank",
      "manuscript": "Appendix A.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.short_stabilizer.zero_residual",
      "manuscript": "Appendix A.1",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.short_stabilizer.kernel",
      "manuscript": "Appendix A.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.short_stabilizer.independence",
      "manuscript": "Appendix A.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.short_stabilizer.free_coordinates",
      "manuscript": "Appendix A.1",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.long_stabilizer.rank",
      "manuscript": "Appendix A.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.long_stabilizer.zero_residual",
      "manuscript": "Appendix A.1",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.long_stabilizer.kernel",
      "manuscript": "Appendix A.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.long_stabilizer.independence",
      "manuscript": "Appendix A.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.long_stabilizer.free_coordinates",
      "manuscript": "Appendix A.1",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.tits.rank",
      "manuscript": "Proposition 3.4",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.tits.zero_residual",
      "manuscript": "Proposition 3.4",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.tits.kernel",
      "manuscript": "Proposition 3.4",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.tits.independence",
      "manuscript": "Proposition 3.4",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.tits.free_coordinates",
      "manuscript": "Proposition 3.4",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "centralizer.A_determinant",
      "manuscript": "Proposition 3.4",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.frame.rank",
      "manuscript": "Proposition 3.7",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.frame.zero_residual",
      "manuscript": "Proposition 3.7",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.frame.kernel",
      "manuscript": "Proposition 3.7",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.frame.independence",
      "manuscript": "Proposition 3.7",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.frame.free_coordinates",
      "manuscript": "Proposition 3.7",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "centralizer.projector_ranks",
      "manuscript": "Proposition 3.7",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "centralizer.minus_rank",
      "manuscript": "Proposition 3.7",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "centralizer.projector_det",
      "manuscript": "Proposition 3.7",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "centralizer.negative_short",
      "manuscript": "Lemma 3.8",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "centralizer.negative_long",
      "manuscript": "Lemma 3.8",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "normalization.long.standard.C15",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "normalization.long.standard.C25",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "normalization.long.standard.C19",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "normalization.long.standard.C17",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "normalization.long.standard.C31",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "normalization.long.standard.C32",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "normalization.long.standard.I8",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "normalization.long.standard.I10",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "normalization.long.standard.I1",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "normalization.long.standard.I2",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "normalization.long.standard.I14",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "normalization.long.standard.I11",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "normalization.long.standard.I15",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "normalization.long.standard.I3",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "normalization.long.standard.K11",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "long_elimination.first_1",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "long_elimination.first_2",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "long_elimination.C19_vanish",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "long_elimination.C19_unit_factor",
      "manuscript": "Appendix A.2",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "long_elimination.product",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "long_elimination.C31",
      "manuscript": "Appendix A.2",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "long_elimination.C32",
      "manuscript": "Appendix A.2",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "long_elimination.I8_vanish",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "long_elimination.I1_vanish",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "long_elimination.I10_vanish",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "long_elimination.I2_vanish",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "long_elimination.I14_vanish",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "long_elimination.I11_vanish",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "long_elimination.I15_vanish",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "long_elimination.I3",
      "manuscript": "Appendix A.2",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "long_elimination.K11",
      "manuscript": "Appendix A.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "long_correction.transport",
      "manuscript": "Proposition A.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "long_correction.det",
      "manuscript": "Proposition A.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "long_correction.centralizer_s",
      "manuscript": "Proposition A.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "long_correction.centralizer_l",
      "manuscript": "Proposition A.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "long_correction.relations_Il",
      "manuscript": "Proposition A.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "long_correction.relations_Kl",
      "manuscript": "Proposition A.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "long_correction.relations_C",
      "manuscript": "Proposition A.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.F01.standard",
      "manuscript": "Appendix A.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.F02.standard",
      "manuscript": "Appendix A.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.F03.standard",
      "manuscript": "Appendix A.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.F04.standard",
      "manuscript": "Appendix A.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.F05.standard",
      "manuscript": "Appendix A.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.F06.standard",
      "manuscript": "Appendix A.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.F07.standard",
      "manuscript": "Appendix A.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.F08.standard",
      "manuscript": "Appendix A.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.F09.standard",
      "manuscript": "Appendix A.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.F10.standard",
      "manuscript": "Appendix A.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.F11.standard",
      "manuscript": "Appendix A.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.F12.standard",
      "manuscript": "Appendix A.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.F13.standard",
      "manuscript": "Appendix A.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.F14.standard",
      "manuscript": "Appendix A.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.F15.standard",
      "manuscript": "Appendix A.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.F16.standard",
      "manuscript": "Appendix A.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.F17.standard",
      "manuscript": "Appendix A.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.F18.standard",
      "manuscript": "Appendix A.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.F19.standard",
      "manuscript": "Appendix A.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.F20.standard",
      "manuscript": "Appendix A.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.F21.standard",
      "manuscript": "Appendix A.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.F22.standard",
      "manuscript": "Appendix A.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.F23.standard",
      "manuscript": "Appendix A.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.jacobian.det_bareiss",
      "manuscript": "(A.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.jacobian.det_berkowitz",
      "manuscript": "(A.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.orbit.free_coordinate",
      "manuscript": "3.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.orbit.stabilizer",
      "manuscript": "3.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.orbit.Is",
      "manuscript": "3.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.orbit.Ks",
      "manuscript": "3.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.orbit.Il",
      "manuscript": "3.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.orbit.Kl",
      "manuscript": "3.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.orbit.C",
      "manuscript": "3.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "short.orbit.G",
      "manuscript": "3.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.recognition_long.rank",
      "manuscript": "Lemma 4.1, long root",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.recognition_long.zero_residual",
      "manuscript": "Lemma 4.1, long root",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.recognition_long.kernel",
      "manuscript": "Lemma 4.1, long root",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.recognition_long.independence",
      "manuscript": "Lemma 4.1, long root",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.recognition_long.free_coordinates",
      "manuscript": "Lemma 4.1, long root",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "recognition.long.determinant",
      "manuscript": "Lemma 4.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "recognition.long.form_diagonal",
      "manuscript": "Lemma 4.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "recognition.long.form_cross",
      "manuscript": "Lemma 4.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "recognition.long.root",
      "manuscript": "Lemma 4.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.recognition_short.rank",
      "manuscript": "Lemma 4.1, short root",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.recognition_short.zero_residual",
      "manuscript": "Lemma 4.1, short root",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.recognition_short.kernel",
      "manuscript": "Lemma 4.1, short root",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.recognition_short.independence",
      "manuscript": "Lemma 4.1, short root",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "linear.recognition_short.free_coordinates",
      "manuscript": "Lemma 4.1, short root",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "recognition.short.determinant",
      "manuscript": "Lemma 4.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "recognition.short.form_diagonal",
      "manuscript": "Lemma 4.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "recognition.short.form_cross",
      "manuscript": "Lemma 4.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "recognition.short.normalized_form1",
      "manuscript": "Lemma 4.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "recognition.short.normalized_form2",
      "manuscript": "Lemma 4.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "recognition.short.orthogonal",
      "manuscript": "Lemma 4.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "recognition.short.root",
      "manuscript": "Lemma 4.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "form_correction.similitude",
      "manuscript": "Theorem 3.9",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "form_correction.determinant",
      "manuscript": "Theorem 3.9",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "form_correction.centralizes_Ns",
      "manuscript": "Theorem 3.9",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "form_correction.centralizes_Nl",
      "manuscript": "Theorem 3.9",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "form_correction.centralizes_Us",
      "manuscript": "Theorem 3.9",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "form_correction.centralizes_Ul",
      "manuscript": "Theorem 3.9",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "rank_one.toral_word",
      "manuscript": "5.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "rank_one.exchange",
      "manuscript": "(5.1)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "rank_one.radical_conjugation",
      "manuscript": "(5.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "rank_one.cartan",
      "manuscript": "Lemma 5.4",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "rank_one.gauss",
      "manuscript": "Lemma 5.4",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "perfection.short",
      "manuscript": "Lemma 6.9",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "perfection.long",
      "manuscript": "Lemma 6.9",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "unit_generation.cancellation",
      "manuscript": "Lemma 6.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "unit_generation.short_unit",
      "manuscript": "Lemma 6.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "example.fixed_lift.factorization",
      "manuscript": "Example 7.4",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "example.fixed_lift.squarefree",
      "manuscript": "Example 7.4",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "example.fixed_lift.no_minus_one_root",
      "manuscript": "Example 7.4",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.three_factors.1",
      "manuscript": "Appendix B.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.three_factors.2",
      "manuscript": "Appendix B.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.z1",
      "manuscript": "Appendix B.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.Zminus",
      "manuscript": "Appendix B.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.Zplus",
      "manuscript": "Appendix B.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.norm_difference",
      "manuscript": "(B.2)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.norm_commutator",
      "manuscript": "Appendix B.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.cancel_norms",
      "manuscript": "Appendix B.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.remove_e_w",
      "manuscript": "Appendix B.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.canonical_first",
      "manuscript": "Appendix B.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.canonical_second.b",
      "manuscript": "Appendix B.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.canonical_second.a",
      "manuscript": "Appendix B.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.canonical_second.c",
      "manuscript": "Appendix B.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.big_cell_leading",
      "manuscript": "Appendix B.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.cleanup",
      "manuscript": "(B.5)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.cleanup_commutation.b",
      "manuscript": "Appendix B.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.cleanup_commutation.c",
      "manuscript": "Appendix B.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.cleanup_commutation.d",
      "manuscript": "Appendix B.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.cleanup_commutation.e",
      "manuscript": "Appendix B.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.cleanup_commutation.f",
      "manuscript": "Appendix B.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.cleanup_commutation.-a",
      "manuscript": "Appendix B.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.cleanup_commutation.-c",
      "manuscript": "Appendix B.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.wf.b",
      "manuscript": "Appendix B.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.wf.c",
      "manuscript": "Appendix B.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.wf.d",
      "manuscript": "Appendix B.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.wf.e",
      "manuscript": "Appendix B.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.wf.f",
      "manuscript": "Appendix B.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.wf.-a",
      "manuscript": "Appendix B.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.wf.-c",
      "manuscript": "Appendix B.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.negative_interchange",
      "manuscript": "Appendix B.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.final_weyl.b",
      "manuscript": "(B.6)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.final_weyl.d",
      "manuscript": "(B.6)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.final_weyl.e",
      "manuscript": "(B.6)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.final_weyl.f",
      "manuscript": "(B.6)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.final_weyl.-a",
      "manuscript": "(B.6)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.final_weyl.-c",
      "manuscript": "(B.6)",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.final_long",
      "manuscript": "Appendix B.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.final_transport",
      "manuscript": "Appendix B.3",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.support.b.-a",
      "manuscript": "Appendix B.2",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.support.b.-c",
      "manuscript": "Appendix B.2",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.support.b.-d",
      "manuscript": "Appendix B.2",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.support.b.-e",
      "manuscript": "Appendix B.2",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "extraction.support.b.-f",
      "manuscript": "Appendix B.2",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.A0_order",
      "manuscript": "Example 7.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.A0_trace",
      "manuscript": "Example 7.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.A0_no_fixed_vectors",
      "manuscript": "Example 7.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.reverser",
      "manuscript": "Example 7.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.commuting_determinant",
      "manuscript": "Example 7.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.nonstandard_matrix",
      "manuscript": "Example 7.2",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.outside_normalizer",
      "manuscript": "Example 7.2",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.01",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.02",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.03",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.04",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.05",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.06",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.07",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.08",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.09",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.10",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.11",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.12",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.13",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.14",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.15",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.16",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.17",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.18",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.19",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.20",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.21",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.22",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.23",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.24",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.25",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.26",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.27",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.coordinates.28",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.root_bracket.(0, 1, 0, 1)",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.root_bracket.(0, 1, 0, -1)",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.root_bracket.(1, 0, -1, 0)",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.root_bracket.(0, 1, 1, 0)",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.root_bracket.(1, 0, 0, 1)",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.root_bracket.(1, 0, 0, -1)",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.root_bracket.(1, 0, 1, 0)",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "lie.root_bracket.(1, 1, 0, 0)",
      "manuscript": "2.1; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.order",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.02",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.03",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.04",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.05",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.06",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.07",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.08",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.09",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.10",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.11",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.12",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.13",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.14",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.15",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.16",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.17",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.18",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.19",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.20",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.21",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.22",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.23",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.24",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.01.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.03",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.04",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.05",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.06",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.07",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.08",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.09",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.10",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.11",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.12",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.13",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.14",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.15",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.16",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.17",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.18",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.19",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.20",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.21",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.22",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.23",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.24",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.02.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.04",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.05",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.06",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.07",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.08",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.09",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.10",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.11",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.12",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.13",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.14",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.15",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.16",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.17",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.18",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.19",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.20",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.21",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.22",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.23",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.24",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.03.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.05",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.06",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.07",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.08",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.09",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.10",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.11",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.12",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.13",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.14",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.15",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.16",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.17",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.18",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.19",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.20",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.21",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.22",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.23",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.24",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.04.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.05.06",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.05.07",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.05.08",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.05.09",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.05.10",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.05.11",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.05.12",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.05.13",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.05.14",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.05.15",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.05.16",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.05.17",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.05.18",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.05.19",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.05.20",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.05.21",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.05.22",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.05.23",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.05.24",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.05.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.05.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.05.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.05.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.06.07",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.06.08",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.06.09",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.06.10",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.06.11",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.06.12",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.06.13",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.06.14",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.06.15",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.06.16",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.06.17",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.06.18",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.06.19",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.06.20",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.06.21",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.06.22",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.06.23",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.06.24",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.06.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.06.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.06.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.06.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.07.08",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.07.09",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.07.10",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.07.11",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.07.12",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.07.13",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.07.14",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.07.15",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.07.16",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.07.17",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.07.18",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.07.19",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.07.20",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.07.21",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.07.22",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.07.23",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.07.24",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.07.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.07.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.07.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.07.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.08.09",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.08.10",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.08.11",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.08.12",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.08.13",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.08.14",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.08.15",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.08.16",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.08.17",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.08.18",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.08.19",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.08.20",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.08.21",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.08.22",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.08.23",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.08.24",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.08.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.08.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.08.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.08.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.09.10",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.09.11",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.09.12",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.09.13",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.09.14",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.09.15",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.09.16",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.09.17",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.09.18",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.09.19",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.09.20",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.09.21",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.09.22",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.09.23",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.09.24",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.09.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.09.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.09.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.09.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.10.11",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.10.12",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.10.13",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.10.14",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.10.15",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.10.16",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.10.17",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.10.18",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.10.19",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.10.20",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.10.21",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.10.22",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.10.23",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.10.24",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.10.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.10.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.10.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.10.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.11.12",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.11.13",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.11.14",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.11.15",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.11.16",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.11.17",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.11.18",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.11.19",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.11.20",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.11.21",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.11.22",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.11.23",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.11.24",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.11.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.11.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.11.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.11.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.12.13",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.12.14",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.12.15",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.12.16",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.12.17",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.12.18",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.12.19",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.12.20",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.12.21",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.12.22",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.12.23",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.12.24",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.12.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.12.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.12.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.12.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.13.14",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.13.15",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.13.16",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.13.17",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.13.18",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.13.19",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.13.20",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.13.21",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.13.22",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.13.23",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.13.24",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.13.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.13.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.13.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.13.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.14.15",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.14.16",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.14.17",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.14.18",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.14.19",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.14.20",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.14.21",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.14.22",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.14.23",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.14.24",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.14.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.14.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.14.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.14.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.15.16",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.15.17",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.15.18",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.15.19",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.15.20",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.15.21",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.15.22",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.15.23",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.15.24",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.15.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.15.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.15.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.15.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.16.17",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.16.18",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.16.19",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.16.20",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.16.21",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.16.22",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.16.23",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.16.24",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.16.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.16.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.16.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.16.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.17.18",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.17.19",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.17.20",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.17.21",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.17.22",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.17.23",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.17.24",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.17.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.17.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.17.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.17.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.18.19",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.18.20",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.18.21",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.18.22",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.18.23",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.18.24",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.18.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.18.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.18.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.18.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.19.20",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.19.21",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.19.22",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.19.23",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.19.24",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.19.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.19.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.19.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.19.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.20.21",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.20.22",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.20.23",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.20.24",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.20.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.20.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.20.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.20.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.21.22",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.21.23",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.21.24",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.21.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.21.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.21.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.21.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.22.23",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.22.24",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.22.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.22.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.22.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.22.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.23.24",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.23.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.23.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.23.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.23.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.24.25",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.24.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.24.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.24.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.25.26",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.25.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.25.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.26.27",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.26.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.bracket.27.28",
      "manuscript": "2.2; 7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.constant_Eb",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.constant_Fb",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.constant_Ea",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "triality.constant_Fa",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.zero_weight.(1, 0).0",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.zero_weight.(1, 0).1",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.zero_weight.(0, 1).0",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.zero_weight.(0, 1).1",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.invariance",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.Xi_rank",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.fixed_dimension",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.action_Eb",
      "manuscript": "7.1 action table",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.nilpotence_Eb",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.exact_nilpotence_Eb",
      "manuscript": "7.1",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.group_exponential_Eb",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.action_Fb",
      "manuscript": "7.1 action table",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.nilpotence_Fb",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.exact_nilpotence_Fb",
      "manuscript": "7.1",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.group_exponential_Fb",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.action_Ea",
      "manuscript": "7.1 action table",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.nilpotence_Ea",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.exact_nilpotence_Ea",
      "manuscript": "7.1",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.group_exponential_Ea",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.action_Fa",
      "manuscript": "7.1 action table",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.nilpotence_Fa",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.exact_nilpotence_Fa",
      "manuscript": "7.1",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.group_exponential_Fa",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.distinct_torus_weights",
      "manuscript": "7.1",
      "method": "exact finite check",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.torus_weights",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.commutant_block_rank",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.equivariant_Eb",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.equivariant_Fb",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.equivariant_Ea",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.equivariant_Fa",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.equivariant_torus",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.TL_det",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.b.0.0",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.b.0.1",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.b.1.0",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.b.1.1",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.-b.0.0",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.-b.0.1",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.-b.1.0",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.-b.1.1",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.c.0.0",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.c.0.1",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.c.1.0",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.c.1.1",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.-c.0.0",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.-c.0.1",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.-c.1.0",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.-c.1.1",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.d.0.0",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.d.0.1",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.d.1.0",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.d.1.1",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.-d.0.0",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.-d.0.1",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.-d.1.0",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.readout.-d.1.1",
      "manuscript": "7.1 root readout",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.zero_weight_word.0.constant",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.zero_weight_word.0.0",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.zero_weight_word.0.1",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.zero_weight_word.1.constant",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.zero_weight_word.1.0",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    },
    {
      "detail": "",
      "id": "square_zero.zero_weight_word.1.1",
      "manuscript": "7.1",
      "method": "exact identity",
      "status": "PASS"
    }
  ],
  "package_version": "1.0",
  "scope": "Exact finite identities and linear-algebra certificates; not a formal verification of the classification theorems.",
  "status": "PASS",
  "total_checks": 912
}


==> anc/model.py <==
"""Integral D4 matrices and coherent triality coordinates of the companion paper.

Only exact SymPy integers, rationals and polynomials are used. A short-root
parameter is represented by three independent slots (t, rho(t), rho^2(t));
a scalar passed to y() is interpreted as a fixed parameter. Triality is NOT
implemented as conjugation by an 8-by-8 matrix.
"""
from __future__ import annotations
from functools import lru_cache
from itertools import combinations
from typing import Iterable, Sequence
import sympy as sp

BASIS = (1, 2, 3, 4, -1, -2, -3, -4)
INDEX = {v: i for i, v in enumerate(BASIS)}
I8 = sp.eye(8)
J8 = sp.zeros(8)
for i in range(4):
    J8[i, i + 4] = J8[i + 4, i] = 1

def e(i: int) -> tuple[int, ...]:
    return tuple(int(j == i - 1) for j in range(4))

def add_root(*roots: Sequence[int]) -> tuple[int, ...]:
    return tuple(sum(r[i] for r in roots) for i in range(4))

def neg_root(r: Sequence[int]) -> tuple[int, ...]:
    return tuple(-v for v in r)

ALPHA = (
    add_root(e(1), neg_root(e(2))),
    add_root(e(2), neg_root(e(3))),
    add_root(e(3), neg_root(e(4))),
    add_root(e(3), e(4)),
)
SIMPLE = sp.Matrix.hstack(*(sp.Matrix(a) for a in ALPHA))
POSITIVE = tuple(sorted(
    [add_root(e(i), (e(j) if s == 1 else neg_root(e(j))))
     for i, j in combinations(range(1, 5), 2) for s in (-1, 1)],
    key=lambda r: (sum(SIMPLE.inv() * sp.Matrix(r)), tuple(SIMPLE.inv() * sp.Matrix(r)))
))
ROOTS = POSITIVE + tuple(neg_root(r) for r in POSITIVE)

def unit(i: int, j: int) -> sp.Matrix:
    z = sp.zeros(8)
    z[INDEX[i], INDEX[j]] = 1
    return z

@lru_cache(None)
def M(r: tuple[int, ...]) -> sp.ImmutableMatrix:
    """The four sign conventions are exactly those of Section 2.1."""
    nz = [i + 1 for i, value in enumerate(r) if value]
    if len(nz) != 2 or any(abs(v) != 1 for v in r if v):
        raise ValueError(f"Not a D4 root: {r}")
    i, j = nz
    si, sj = r[i - 1], r[j - 1]
    if (si, sj) == (1, -1):
        z = unit(i, j) - unit(-j, -i)
    elif (si, sj) == (-1, 1):
        z = unit(j, i) - unit(-i, -j)
    elif (si, sj) == (1, 1):
        z = unit(i, -j) - unit(j, -i)
    else:
        z = -unit(-i, j) + unit(-j, i)
    return sp.ImmutableMatrix(z)

def X(r: tuple[int, ...], t: sp.Expr) -> sp.Matrix:
    return I8 + sp.sympify(t) * M(r)

def clean(z: sp.MatrixBase) -> sp.Matrix:
    return sp.Matrix(z).applyfunc(sp.expand)

def mm(*matrices: sp.MatrixBase) -> sp.Matrix:
    if not matrices:
        return I8.copy()
    out = sp.Matrix(matrices[0])
    for a in matrices[1:]:
        out = clean(out * a)
    return out

def orth_inverse(z: sp.MatrixBase) -> sp.Matrix:
    """Inverse of the orthogonal root words used in the checks."""
    return J8 * z.T * J8

def left(g: sp.MatrixBase, h: sp.MatrixBase) -> sp.Matrix:
    return mm(g, h, orth_inverse(g), orth_inverse(h))

def right(g: sp.MatrixBase, h: sp.MatrixBase) -> sp.Matrix:
    return mm(orth_inverse(g), orth_inverse(h), g, h)

def conj(g: sp.MatrixBase, x: sp.MatrixBase) -> sp.Matrix:
    return mm(g, x, orth_inverse(g))

def bracket(g: sp.MatrixBase, h: sp.MatrixBase) -> sp.Matrix:
    return clean(g * h - h * g)

def triple(value) -> tuple[sp.Expr, sp.Expr, sp.Expr]:
    if isinstance(value, (tuple, list)):
        if len(value) != 3:
            raise ValueError("A short parameter must have three coefficient slots.")
        return tuple(map(sp.sympify, value))
    x = sp.sympify(value)
    return x, x, x

def scale(t, v) -> tuple[sp.Expr, ...]:
    return tuple(sp.expand(sp.sympify(v) * x) for x in triple(t))

def times(t, u) -> tuple[sp.Expr, ...]:
    return tuple(sp.expand(x * z) for x, z in zip(triple(t), triple(u)))

def rho(t) -> tuple[sp.Expr, ...]:
    t = triple(t)
    return t[1], t[2], t[0]

def sharp(t) -> tuple[sp.Expr, ...]:
    t = triple(t)
    return t[1] * t[2], t[2] * t[0], t[0] * t[1]

def norm(t) -> sp.Expr:
    return sp.prod(triple(t))

def trace(t) -> sp.Expr:
    return sp.Add(*triple(t))

def cross(t, u) -> tuple[sp.Expr, ...]:
    t, u = triple(t), triple(u)
    return tuple(sp.expand(t[(i+1)%3]*u[(i+2)%3]+u[(i+1)%3]*t[(i+2)%3]) for i in range(3))

# (absolute root, slot, sign). A scalar long parameter has only slot 0.
A1, A2, A3, A4 = ALPHA
CHARTS = {
    'b': ((A4, 0, 1), (A1, 1, 1), (A3, 2, 1)),
    'a': ((A2, 0, 1),),
    'c': ((add_root(A2,A4), 0, 1), (add_root(A1,A2), 1, -1),
          (add_root(A2,A3), 2, 1)),
    'd': ((add_root(A2,A3,A4), 1, 1), (add_root(A1,A2,A4), 2, 1),
          (add_root(A1,A2,A3), 0, 1)),
    'e': ((add_root(A1,A2,A3,A4), 0, 1),),
    'f': ((add_root(A1,A2,A2,A3,A4), 0, 1),),
}
POS_LABELS = ('b', 'a', 'c', 'd', 'e', 'f')
SIGNED_LABELS = POS_LABELS + tuple('-'+r for r in POS_LABELS)
SHORT = ('b','c','d')
REL_COORDS = {'b': (1,0), 'a': (0,1), 'c': (1,1), 'd': (2,1), 'e': (3,1), 'f': (3,2)}
REL_COORDS.update({'-'+r: tuple(-x for x in v) for r,v in list(REL_COORDS.items())})

def y(label: str, parameter=1) -> sp.Matrix:
    negative = label.startswith('-')
    root = label.lstrip('-')
    if root not in CHARTS:
        raise ValueError(f"Unknown relative root {label}")
    t = triple(parameter)
    if root not in SHORT and not (t[0] == t[1] == t[2]):
        raise ValueError("Long parameters must be fixed scalars.")
    factors = [X(neg_root(r) if negative else r, sign * t[slot])
               for r, slot, sign in CHARTS[root]]
    return mm(*factors)

def tangent(label: str, parameter) -> sp.Matrix:
    t = triple(parameter)
    negative = label.startswith('-')
    return sum((sign * t[slot] * M(neg_root(r) if negative else r)
                for r,slot,sign in CHARTS[label.lstrip('-')]), sp.zeros(8))

def w(label: str) -> sp.Matrix:
    opposite = label[1:] if label.startswith('-') else '-'+label
    return mm(y(label,1), y(opposite,-1), y(label,1))

US, UL = y('b',1), y('a',1)
NS, NL = w('b'), w('a')
HS, HL = NS**2, NL**2
WS, WL = mm(NL,NS,NL,NS,NL), mm(NS,NL,NS,NL,NS)
Q0 = I8.copy()
Q0[3,3] = Q0[7,7] = 0
Q0[3,7] = Q0[7,3] = 1
PPLUS, PMINUS = (I8+Q0)/2, (I8-Q0)/2

def centralizer_A(a,b,c,d) -> sp.Matrix:
    z = sp.zeros(8)
    for i in range(4):
        diag, off = (b,a) if i < 3 else (d,c)
        z[i,i] = z[i+4,i+4] = diag
        z[i,i+4] = z[i+4,i] = off
    return z

WEYL = {
    's': {'b':('-b',-1),'a':('e',-1),'c':('d',-1),'d':('c',1),'e':('a',1),'f':('f',1)},
    'l': {'b':('c',1),'a':('-a',-1),'c':('b',-1),'d':('d',1),'e':('f',1),'f':('e',-1)},
}
for table in WEYL.values():
    for r,(out,sign) in list(table.items()):
        table['-'+r] = (out[1:] if out.startswith('-') else '-'+out, sign)

def data_matrix(z: sp.MatrixBase) -> list[list]:
    def value(v):
        return int(v) if v.is_Integer else str(v)
    return [[value(v) for v in z.row(i)] for i in range(z.rows)]

def long_form(l: Sequence[sp.Expr]) -> sp.Matrix:
    d = {i+1: v for i,v in enumerate(l)}
    l = d
    return sp.Matrix([
      [l[3],0,0,l[4],l[1],0,0,l[2]],
      [0,l[12],-l[11],0,0,l[10],-l[9],0],
      [0,-l[8],l[7],0,0,-l[6],l[5],0],
      [l[15],0,0,l[16],l[13],0,0,l[14]],
      [l[1],0,0,l[2],l[3],0,0,l[4]],
      [0,l[5],l[6],0,0,l[7],l[8],0],
      [0,l[9],l[10],0,0,l[11],l[12],0],
      [l[13],0,0,l[14],l[15],0,0,l[16]]])

def short_form(s: Sequence[sp.Expr]) -> sp.Matrix:
    s = {i+1: v for i,v in enumerate(s)}
    return sp.Matrix([
      [s[16],-s[15],0,0,s[14],-s[13],0,0],
      [-s[12],s[11],0,0,-s[10],s[9],0,0],
      [0,0,s[1],s[2],0,0,s[3],s[4]],
      [0,0,s[5],s[6],0,0,s[7],s[8]],
      [s[9],s[10],0,0,s[11],s[12],0,0],
      [s[13],s[14],0,0,s[15],s[16],0,0],
      [0,0,s[17],s[18],0,0,s[19],s[20]],
      [0,0,s[21],s[22],0,0,s[23],s[24]]])

STANDARD_SHORT = (1,1,-1,1,0,1,-1,0,0,0,1,0,0,0,-1,1,0,0,1,0,0,0,-1,1)
STANDARD_LONG = tuple({3:1,7:1,12:1,16:1,11:-1}.get(i,0) for i in range(1,17))

def retained(xs: sp.MatrixBase, xl: sp.MatrixBase) -> dict[str,sp.Matrix]:
    rs3 = mm(NL.T,xs,NL)
    rs5 = mm(HL,xs,HL)
    rs8 = mm(NS,NL,xs,(NS*NL).T)
    rl3 = mm(NS,xl,NS.T)
    rl5 = mm(NL,NS,xl,(NL*NS).T)
    rl8 = mm(HS,xl,HS)
    return {'Is': mm(xs,HL,xs)-HL, 'Ks': mm(xs,NS,xs,NS,xs,NS)-I8,
            'Il': mm(xl,HS,xl)-HS, 'Kl': mm(xl,NL,xl,NL,xl,NL)-I8,
            'C': clean(xl*rl5-rl5*xl),
            'G': clean(mm(xs,xl,rs5,rl8)-mm(rs3,rs8,rl3,rl5,rl5))}

LONG_SELECTION = (
 ('C15','C',2,4,1),('C25','C',2,8,1),('C19','C',1,3,-1),
 ('C17','C',3,5,1),('C31','C',4,6,-1),('C32','C',8,6,-1),
 ('I8','Il',1,5,-1),('I10','Il',4,8,-1),('I1','Il',1,1,1),
 ('I2','Il',4,4,-1),('I14','Il',2,6,1),('I11','Il',2,7,-1),
 ('I15','Il',2,3,-1),('I3','Il',3,3,-1),('K11','Kl',2,3,-1))
SHORT_SELECTION = (
 ('Is',3,3,1),('Is',4,4,-1),('Is',7,7,1),('Is',8,8,-1),
 ('Is',1,1,-1),('Is',2,2,1),('Is',3,4,-1),('Is',7,3,-1),
 ('Is',3,7,-1),('Is',3,8,-1),('Is',2,6,-1),('Is',1,5,-1),
 ('Ks',8,8,-1),('Ks',7,7,-1),('Ks',2,2,-1),('Ks',3,8,-1),
 ('Ks',2,5,1),('G',3,7,1),('G',3,6,1),('G',3,2,1),
 ('G',7,8,1),('G',2,4,1),('G',8,6,1))


==> anc/requirements.txt <==
sympy==1.14.0


==> anc/verify.py <==
#!/usr/bin/env python3
"""Reconstruct and verify the finite calculations of the triality manuscript.

Run: python verify.py --output build --compare data
The checks use polynomial identities, exact row operations and exact linear
algebra, not randomized tests. No saved matrix or saved polynomial is read as
an input to the mathematical computations. --compare only compares outputs
AFTER they have been regenerated. A failed check exits nonzero, even with -O.
"""
from __future__ import annotations
import argparse
import csv
import io
import json
from pathlib import Path
import platform
import sys
import time
from itertools import combinations
from collections import Counter, deque
import sympy as sp
from model import *

VERSION = '1.0'
class VerificationError(RuntimeError):
    pass

class Checks:
    def __init__(self):
        self.items = []
        self.files: dict[str, str] = {}
    def record(self, key: str, section: str, method: str, detail: str = ''):
        if any(x['id'] == key for x in self.items):
            raise ValueError(f'Duplicate check identifier {key}')
        self.items.append({'id':key,'manuscript':section,'method':method,
                           'status':'PASS','detail':detail})
    def equal(self, key, actual, expected, section, detail=''):
        if isinstance(actual, sp.MatrixBase):
            if actual.shape != expected.shape:
                raise VerificationError(f'{key}: incompatible shapes')
            for i in range(actual.rows):
                for j in range(actual.cols):
                    delta = sp.cancel(sp.expand(actual[i,j]-expected[i,j]))
                    if delta != 0:
                        raise VerificationError(f'{key}: component ({i+1},{j+1}) differs: {delta}')
        elif sp.cancel(sp.expand(sp.sympify(actual)-sp.sympify(expected))) != 0:
            raise VerificationError(f'{key}: {actual} != {expected}')
        self.record(key,section,'exact identity',detail)
    def require(self,key,value,section,detail=''):
        if not value:
            raise VerificationError(key+': '+detail)
        self.record(key,section,'exact finite check',detail)
    def json(self,name,obj):
        self.files[name] = json.dumps(obj,ensure_ascii=False,indent=2,sort_keys=True)+'\n'
    def text(self,name,text):
        self.files[name]=text.rstrip()+'\n'


def serialize_parameter(t):
    return [str(sp.expand(x)) for x in triple(t)]

def word(factors):
    return mm(*(y(r,t) for r,t in factors))


def positive_rhs(first, second, t, u):
    """Right-commutator factorization (2.3)--(2.7), with reversed words handled literally."""
    if (first,second)==('a','b'):
        v=triple(t)[0]
        return [('c',scale(u,v)),('d',scale(sharp(u),-v)),('e',v*norm(u)),('f',v**2*norm(u))]
    if (first,second)==('a','e'):
        return [('f',triple(t)[0]*triple(u)[0])]
    if (first,second)==('c','b'):
        return [('d',scale(cross(t,u),-1)),('e',trace(times(t,sharp(u)))),('f',trace(times(u,sharp(t))))]
    if (first,second)==('d','b'):
        return [('e',-trace(times(t,u)))]
    if (first,second)==('c','d'):
        return [('f',trace(times(t,u)))]
    nontriv={('a','b'),('a','e'),('c','b'),('d','b'),('c','d')}
    if (second,first) in nontriv:
        return [(r,scale(v,-1)) for r,v in reversed(positive_rhs(second,first,u,t))]
    return []


def coordinate_checks(c: Checks):
    t=sp.symbols('t0:3'); u=sp.symbols('u0:3'); v,wv=sp.symbols('v w')
    for i,r in enumerate(ROOTS):
        c.equal(f'absolute.{i+1:02d}.transpose',M(neg_root(r)),M(r).T,'2.1')
        c.equal(f'absolute.{i+1:02d}.nilpotence',M(r)**2,sp.zeros(8),'2.1')
        xr=X(r,v)
        c.equal(f'absolute.{i+1:02d}.form',mm(xr.T,J8,xr),J8,'2.1')
        c.equal(f'absolute.{i+1:02d}.determinant',xr.det(),1,'2.1')
    for r in SIGNED_LABELS:
        t0=t if r.lstrip('-') in SHORT else v
        u0=u if r.lstrip('-') in SHORT else wv
        summed=tuple(a+b for a,b in zip(triple(t0),triple(u0)))
        c.equal('root.'+r+'.additivity',mm(y(r,t0),y(r,u0)),y(r,summed),'2.2')
        c.equal('root.'+r+'.orthogonality',mm(y(r,t0).T,J8,y(r,t0)),J8,'2.2')
        c.equal('root.'+r+'.determinant',y(r,t0).det(),1,'2.2')
    for name,n in [('s',NS),('l',NL)]:
        c.equal('weyl.'+name+'.orthogonal_transpose',n.T,orth_inverse(n),'2.2')
        for r,(target,sign) in WEYL[name].items():
            p=t if r.lstrip('-') in SHORT else v
            c.equal('weyl.'+name+'.'+r,conj(n,y(r,p)),y(target,scale(p,sign)),'(2.1)--(2.2)')
    for idx,(r,s) in enumerate([('a','b'),('a','e'),('c','b'),('d','b'),('c','d')],3):
        x=t if r in SHORT else v
        z=u if s in SHORT else wv
        c.equal('commutator.2.'+str(idx),right(y(r,x),y(s,z)),word(positive_rhs(r,s,x,z)),f'(2.{idx})')
    # Enumerate the finite matrix Tits group without using its asserted order.
    seen={tuple(I8):I8}; queue=deque([I8])
    while queue:
        z=queue.popleft()
        for n in (NS,NL):
            z1=z*n; key=tuple(z1)
            if key not in seen:
                seen[key]=z1;queue.append(z1)
                if len(seen)>200:
                    raise VerificationError('Unexpected Tits-group size')
    group=list(seen.values())
    diagonal=[z for z in group if z.is_diagonal()]
    c.equal('tits.order',len(group),48,'2.2')
    c.equal('tits.diagonal_order',len(diagonal),4,'2.2')
    c.require('tits.signed_monomial',all(all(sum(int(x!=0) for x in z.row(i))==1 for i in range(8)) and set(z).issubset({-1,0,1}) for z in group),'2.2')
    c.require('tits.not_scalar_duplicates',len({tuple(z) for z in group}|{tuple(-z) for z in group})==96,'3.1','No two of the 48 representatives differ by a minus sign.')
    c.equal('tits.stabilizer_s_square',WS**2,HS,'Appendix A.1')
    c.equal('tits.stabilizer_l_square',WL**2,HL,'Appendix A.1')
    # Weyl action maps modulo root signs, with one signed representative per Weyl element.
    identity={r:(r,1) for r in SIGNED_LABELS}
    actions=[identity]; action_keys={tuple(identity[r][0] for r in SIGNED_LABELS)}
    for a in actions:
        for n in ('s','l'):
            nxt={r:(WEYL[n][a[r][0]][0],a[r][1]*WEYL[n][a[r][0]][1]) for r in SIGNED_LABELS}
            key=tuple(nxt[r][0] for r in SIGNED_LABELS)
            if key not in action_keys:
                action_keys.add(key);actions.append(nxt)
    c.equal('weyl.quotient_order',len(actions),12,'2.2')
    coverage={}
    for a in actions:
        for r,s in combinations(POS_LABELS,2):
            rr,rs=a[r]; ss,st=a[s]
            pair=tuple(sorted((rr,ss)))
            if pair in coverage:
                continue
            x=t if r in SHORT else v
            z=u if s in SHORT else wv
            out=[(a[q][0],scale(p,a[q][1])) for q,p in positive_rhs(r,s,x,z)]
            c.equal('signed_pair.'+rr+'.'+ss,right(y(rr,scale(x,rs)),y(ss,scale(z,st))),word(out),'2.3',
                    f'Transported positive pair ({r},{s}); distinct nonopposite roots.')
            coverage[pair]={'inputs':[(rr,serialize_parameter(scale(x,rs))),(ss,serialize_parameter(scale(z,st)))],
                            'output':[(q,serialize_parameter(p)) for q,p in out]}
    c.equal('signed_pair.coverage',len(coverage),60,'2.3')
    c.json('root_data.json',{'basis':list(BASIS),'simple_roots':ALPHA,'positive_roots':POSITIVE,
        'absolute_matrices':{str(r):data_matrix(M(r)) for r in ROOTS},
        'Ns':data_matrix(NS),'Nl':data_matrix(NL),'Hs':data_matrix(HS),'Hl':data_matrix(HL),
        'Us':data_matrix(US),'Ul':data_matrix(UL),'Ws':data_matrix(WS),'Wl':data_matrix(WL),
        'weyl_signs':WEYL,'tits_group':[data_matrix(z) for z in group]})
    c.json('signed_commutators.json',{'convention':'right','pairs':list(coverage.values())})
    # Coefficient identities are tested on three free slots.
    mult=tuple(2*a*b for a,b in zip(t,u))
    rhs=tuple(cross(t,u)[i]+trace(t)*u[i]+trace(u)*t[i]-trace(cross(t,u)) for i in range(3))
    for i in range(3):
        c.equal(f'coefficient.multiplication.{i}',mult[i],rhs[i],'Theorem 4.2')
        sh=trace(t)**2-trace(times(t,t))-2*t[i]*trace(t)+2*t[i]**2
        c.equal(f'coefficient.sharp.{i}',sh,2*sharp(t)[i],'Lemma 5.8')


def is_dyadic_unit(v):
    v=sp.Rational(v)
    p,q=abs(int(v.p)),int(v.q)
    return p>0 and (p&(p-1))==0 and (q&(q-1))==0


def row_reduce_exact(system: sp.MatrixBase, dyadic=False):
    """Certified elementary row operations over Z, or over Z[1/2].

    A pivot is accepted only if it is a unit in the specified coefficient
    ring. The returned row trace allows the operations to be replayed.
    No generic rational rank calculation is used to assert a base-change
    statement. Zero residual rows and explicit independent kernel vectors
    finish that assertion in the caller.
    """
    a=[[sp.Rational(v) for v in system.row(i)] for i in range(system.rows)]
    m,n=system.shape; rank=0; operations=[]; pivots=[]
    for col in range(n):
        candidates=[r for r in range(rank,m) if a[r][col] in (1,-1)]
        if not candidates and dyadic:
            candidates=[r for r in range(rank,m) if is_dyadic_unit(a[r][col])]
        if not candidates:
            continue
        row=candidates[0]
        if row!=rank:
            a[rank],a[row]=a[row],a[rank]
            operations.append(['swap',rank,row])
        pivot=a[rank][col]
        pivots.append(str(pivot))
        if pivot!=1:
            a[rank]=[v/pivot for v in a[rank]]
            operations.append(['scale',rank,str(1/pivot)])
        active=[j for j in range(n) if a[rank][j]]
        for r in range(m):
            if r==rank or not a[r][col]:
                continue
            factor=a[r][col]
            for j in active:
                a[r][j]-=factor*a[rank][j]
            operations.append(['add',r,rank,str(-factor)])
        rank+=1
        if rank==m:break
    residual=all(v==0 for row in a[rank:] for v in row)
    return {'rank':rank,'residual_rows_zero':residual,'pivots':pivots,
            'operations':operations,'nonzero_rows':data_matrix(sp.Matrix(a[:rank]))}


def commutation_system(matrices):
    ident=sp.eye(matrices[0].rows)
    return sp.Matrix.vstack(*(sp.kronecker_product(ident,z.T)-sp.kronecker_product(z,ident) for z in matrices))


def linear_certificate(c,name,matrices,form,variables,expected_rank,dyadic=False,section=''):
    system=commutation_system(matrices)
    cert=row_reduce_exact(system,dyadic)
    c.equal('linear.'+name+'.rank',cert['rank'],expected_rank,section)
    c.require('linear.'+name+'.zero_residual',cert['residual_rows_zero'],section)
    flattened=sp.Matrix(list(form))
    coeff=flattened.jacobian(variables)
    c.equal('linear.'+name+'.kernel',system*coeff,sp.zeros(system.rows,len(variables)),section)
    c.equal('linear.'+name+'.independence',coeff.rank(),len(variables),section)
    # With the displayed distinct free coordinates the parametrization is saturated.
    special=[]
    for j in range(len(variables)):
        options=[i for i in range(coeff.rows) if coeff[i,j] in (1,-1) and all(coeff[i,k]==0 for k in range(coeff.cols) if k!=j)]
        if not options:
            raise VerificationError(name+': no unit free coordinate')
        special.append(options[0])
    c.require('linear.'+name+'.free_coordinates',len(set(special))==len(variables),section)
    cert.update({'coefficient_ring':'Z[1/2]' if dyadic else 'Z','matrix_shape':list(system.shape),
                 'kernel_dimension':len(variables),'kernel_coefficients':data_matrix(coeff),
                 'free_coordinates_1based':[[i//form.cols+1,i%form.cols+1] for i in special]})
    c.json('linear_'+name+'.json',cert)
    return cert


def normalization_checks(c: Checks):
    s=sp.symbols('s1:25'); l=sp.symbols('l1:17')
    xs, xl=short_form(s),long_form(l)
    c.equal('normalization.standard_short',short_form(STANDARD_SHORT),US,'Appendix A.1')
    c.equal('normalization.standard_long',long_form(STANDARD_LONG),UL,'Appendix A.1')
    for k,z in retained(US,UL).items():
        c.equal('normalization.standard.'+k,z,sp.zeros(8),'Appendix A.1')
    linear_certificate(c,'short_stabilizer',[WS],xs,s,40,True,'Appendix A.1')
    linear_certificate(c,'long_stabilizer',[WL],xl,l,48,True,'Appendix A.1')
    aa,bb,cc,dd=sp.symbols('a b c d')
    az=centralizer_A(aa,bb,cc,dd)
    linear_certificate(c,'tits',[NS,NL],az,(aa,bb,cc,dd),60,True,'Proposition 3.4')
    c.equal('centralizer.A_determinant',az.det(),(bb**2-aa**2)**3*(dd**2-cc**2),'Proposition 3.4')
    pp,rr=sp.symbols('p r')
    # I,Q0 coordinates have unit free coordinates and span the same Z[1/2]-module.
    linear_certificate(c,'frame',[NS,NL,US,UL],pp*I8+rr*Q0,(pp,rr),62,True,'Proposition 3.7')
    c.equal('centralizer.projector_ranks',PPLUS.rank(),7,'Proposition 3.7')
    c.equal('centralizer.minus_rank',PMINUS.rank(),1,'Proposition 3.7')
    c.equal('centralizer.projector_det',(pp*PPLUS+rr*PMINUS).det(),pp**7*rr,'Proposition 3.7')
    c.equal('centralizer.negative_short',mm(US,NS.T,US),US.T,'Lemma 3.8')
    c.equal('centralizer.negative_long',mm(UL,NL.T,UL),UL.T,'Lemma 3.8')

    long_mats=retained(US,xl)
    long_polys={name:sp.expand(sign*long_mats[k][i-1,j-1]) for name,k,i,j,sign in LONG_SELECTION}
    long_data=[]
    for name,k,i,j,sign in LONG_SELECTION:
        p=long_polys[name]
        c.equal('normalization.long.standard.'+name,p.subs(dict(zip(l,STANDARD_LONG))),0,'Appendix A.2')
        long_data.append({'label':name,'matrix':k,'row':i,'column':j,'sign':sign,'polynomial':str(p),'latex':sp.latex(p)})
    c.json('long_polynomials.json',{'variables':[str(x) for x in l],'equations':long_data})
    c.text('long_polynomials.txt','\n\n'.join(x['label']+' = '+x['polynomial'] for x in long_data))
    L={i+1:z for i,z in enumerate(l)}
    steps=[]
    def step(name, subs, expected, tag):
        got=sp.expand(long_polys[name].subs(subs,simultaneous=True))
        c.equal('long_elimination.'+tag,got,expected,'Appendix A.2')
        steps.append({'equation':name,'substitutions':{str(k):str(v) for k,v in subs.items()},'reduced':str(got)})
    step('C15',{},2*(L[11]*L[2]+L[9]*L[4]),'first_1')
    step('C25',{},2*(L[9]*L[2]+L[11]*L[4]),'first_2')
    subs={L[2]:0,L[4]:0}
    # The remaining actual reductions are saved and separately tested at each inference.
    g19=sp.factor(long_polys['C19'].subs(subs))
    c.equal('long_elimination.C19_vanish',g19.subs(L[9],L[6]),0,'Appendix A.2')
    c.require('long_elimination.C19_unit_factor',sp.cancel(g19/(L[6]-L[9])) in (L[11],-L[11]),'Appendix A.2')
    steps.append({'equation':'C19','reduced':str(g19)})
    subs[L[9]]=L[6]
    step('C17',subs,L[8]*L[11]-L[6]**2,'product')
    # Normalize signs by recording the exact quotients rather than silently changing equations.
    for name in ('C31','C32'):
        got=sp.expand(long_polys[name].subs(subs,simultaneous=True))
        expected=(L[6]*L[13]-L[11]*L[15]) if name=='C31' else (-L[11]*L[13]+L[6]*L[15])
        c.require('long_elimination.'+name,sp.expand(got-2*expected)==0,'Appendix A.2')
        steps.append({'equation':name,'reduced':str(got)})
    subs.update({L[13]:0,L[15]:0})
    for name,assign in [('I8',{L[1]:0}),('I1',{L[3]:1}),('I10',{L[14]:0}),('I2',{L[16]:1}),
                        ('I14',{L[10]:0}),('I11',{L[5]:0}),('I15',{L[12]:L[7]})]:
        got=sp.expand(long_polys[name].subs(subs,simultaneous=True))
        c.equal('long_elimination.'+name+'_vanish',got.subs(assign,simultaneous=True),0,'Appendix A.2')
        steps.append({'equation':name,'reduced':str(got),'next_substitution':{str(k):str(v) for k,v in assign.items()}})
        subs.update(assign)
    ideal=sp.groebner([L[8]*L[11]-L[6]**2],L[6],L[8],L[11],L[7],domain=sp.QQ)
    g3=sp.expand(long_polys['I3'].subs(subs,simultaneous=True))
    rem=ideal.reduce(g3)[1]
    c.require('long_elimination.I3',rem in (1-L[7]**2,L[7]**2-1),'Appendix A.2')
    steps.append({'equation':'I3','reduced':str(g3),'modulo_product':str(rem)})
    subs.update({L[7]:1,L[12]:1})
    k11=sp.expand(long_polys['K11'].subs(subs,simultaneous=True))
    target=1-(L[8]-L[11])**2
    c.equal('long_elimination.K11',ideal.reduce(sp.expand(k11-target))[1],0,'Appendix A.2')
    steps.append({'equation':'K11','reduced':str(k11),'modulo_product':str(target)})
    c.json('long_elimination.json',steps)
    p,z=sp.symbols('p z')
    final={i:0 for i in range(1,17)}
    final.update({3:1,7:1,12:1,16:1,11:-p,8:1-p,6:-z,9:-z})
    xpl=long_form(tuple(final[i] for i in range(1,17)))
    cl=centralizer_A(-z,p,0,1)
    rel=p**2-p-z**2
    gb=sp.groebner([rel],z,p,domain=sp.QQ)
    def mod_relation(matrix):
        return matrix.applyfunc(lambda x:gb.reduce(sp.expand(x))[1])
    c.equal('long_correction.transport',mod_relation(clean(xpl*cl-cl*UL)),sp.zeros(8),'Proposition A.1')
    c.equal('long_correction.det',mod_relation(sp.Matrix([[cl.det()-p**3]])),sp.zeros(1),'Proposition A.1')
    for n,gen in [('s',NS),('l',NL)]:
        c.equal('long_correction.centralizer_'+n,cl*gen-gen*cl,sp.zeros(8),'Proposition A.1')
    lm=retained(US,xpl)
    for name in ('Il','Kl','C'):
        c.equal('long_correction.relations_'+name,mod_relation(lm[name]),sp.zeros(8),'Proposition A.1')
    sm=retained(xs,UL)
    fs=[sp.expand(sign*sm[name][i-1,j-1]) for name,i,j,sign in SHORT_SELECTION]
    s0=dict(zip(s,STANDARD_SHORT))
    for i,f in enumerate(fs,1):
        c.equal(f'short.F{i:02d}.standard',f.subs(s0),0,'Appendix A.3')
    columns=[x for x in s if x!=s[1]]
    jac=sp.Matrix(fs).jacobian(columns).subs(s0)
    det1=jac.det(method='bareiss');det2=jac.det(method='berkowitz')
    c.equal('short.jacobian.det_bareiss',det1,384,'(A.2)')
    c.equal('short.jacobian.det_berkowitz',det2,384,'(A.2)')
    shortdata={'variables':[str(x) for x in s],'standard_point':list(STANDARD_SHORT),
               'held_coordinate':'s2','equations':[
        {'label':f'F{i+1}','matrix':n,'row':rr,'column':cc,'sign':sg,'polynomial':str(f),'latex':sp.latex(f)}
        for i,((n,rr,cc,sg),f) in enumerate(zip(SHORT_SELECTION,fs))]}
    c.json('short_polynomials.json',shortdata)
    c.text('short_polynomials.txt','\n\n'.join(x['label']+' = '+x['polynomial'] for x in shortdata['equations']))
    c.json('short_jacobian.json',{'rows':[f'F{i}' for i in range(1,24)],'columns':[str(x) for x in columns],
               'matrix':data_matrix(jac),'determinant':int(det1),'standard_point':list(STANDARD_SHORT)})
    stream=io.StringIO(); writer=csv.writer(stream,lineterminator='\n')
    writer.writerow(['row']+[str(x) for x in columns])
    for i in range(23):writer.writerow([f'F{i+1}']+list(jac.row(i)))
    c.text('short_jacobian.csv',stream.getvalue())
    kap=sp.symbols('kappa',nonzero=True)
    ck=centralizer_A(0,1,0,kap)
    xk=clean(ck.inv()*US*ck)
    c.equal('short.orbit.free_coordinate',xk[2,3],kap,'3.3')
    c.equal('short.orbit.stabilizer',xk*WS-WS*xk,sp.zeros(8),'3.3')
    for name,m in retained(xk,UL).items():
        c.equal('short.orbit.'+name,m,sp.zeros(8),'3.3')
    c.json('normalization_matrices.json',{'Xs':data_matrix(xs),'Xl':data_matrix(xl),
                'Xl_p_z':data_matrix(xpl),'Cl':data_matrix(cl),'Ckappa':data_matrix(ck),'Xs_kappa':data_matrix(xk)})


def recognition_checks(c: Checks):
    z=sp.symbols('z0:7')
    long_y=-z[0]*M(A2)+z[1]*Q0+z[2]*I8
    long_roots=('-b','a','c','d','-d','-e','f')
    linear_certificate(c,'recognition_long',[y(r,1) for r in long_roots],long_y,z[:3],61,False,'Lemma 4.1, long root')
    c.equal('recognition.long.determinant',long_y.det(),(z[1]+z[2])**7*(z[2]-z[1]),'Lemma 4.1')
    form=clean(long_y.T*J8*long_y-J8)
    c.equal('recognition.long.form_diagonal',form[3,3],2*z[1]*z[2],'Lemma 4.1')
    c.equal('recognition.long.form_cross',form[3,7],z[1]**2+z[2]**2-1,'Lemma 4.1')
    # After the ring-theoretic cancellation z1=0 and rescaling, the matrix is a root.
    c.equal('recognition.long.root',long_y.subs({z[1]:0,z[2]:1}),y('a',-z[0]),'Lemma 4.1')
    sy=sp.Matrix([
       [z[4]+z[6],-z[3],0,0,0,0,0,0],
       [0,z[4]+z[6],0,0,0,0,0,0],
       [0,0,z[4]+z[6],-z[1]-z[2]-z[5],0,0,z[0],z[1]],
       [0,0,0,z[6],0,0,z[2],z[4]],
       [0,0,0,0,z[4]+z[6],0,0,0],
       [0,0,0,0,z[3],z[4]+z[6],0,0],
       [0,0,0,0,0,0,z[4]+z[6],0],
       [0,0,0,z[4],0,0,z[5],z[6]]])
    short_roots=('b','-a','e','f','-f')
    linear_certificate(c,'recognition_short',[y(r,1) for r in short_roots],sy,z,57,False,'Lemma 4.1, short root')
    c.equal('recognition.short.determinant',sy.det(),(z[4]+z[6])**7*(z[6]-z[4]),'Lemma 4.1')
    form=clean(sy.T*J8*sy-J8)
    c.equal('recognition.short.form_diagonal',form[3,3],2*z[4]*z[6],'Lemma 4.1')
    c.equal('recognition.short.form_cross',form[3,7],z[4]**2+z[6]**2-1,'Lemma 4.1')
    sn=sy.subs({z[4]:0,z[6]:1})
    fn=clean(sn.T*J8*sn-J8)
    c.equal('recognition.short.normalized_form1',fn[3,6],-z[1]-z[2],'Lemma 4.1')
    c.equal('recognition.short.normalized_form2',fn[6,6],2*(z[0]+z[2]*z[5]),'Lemma 4.1')
    root=sn.subs({z[2]:-z[1],z[0]:z[1]*z[5]},simultaneous=True)
    c.equal('recognition.short.orthogonal',mm(root.T,J8,root),J8,'Lemma 4.1')
    c.equal('recognition.short.root',root,y('b',(z[1],-z[3],-z[5])),'Lemma 4.1')
    c.json('recognition_forms.json',{'long':data_matrix(long_y),'short':data_matrix(sy),
              'long_constants':long_roots,'short_constants':short_roots,
              'long_determinant':str(long_y.det()),'short_determinant':str(sy.det())})
    # The determinant-based form correction, conditional on (det C)^2=u^7v.
    uu,ss=sp.symbols('u s',nonzero=True)
    nn=uu*PPLUS+(ss**2/uu)*PMINUS
    dd=PPLUS+(uu/ss)*PMINUS
    c.equal('form_correction.similitude',mm(dd,nn,dd),uu*I8,'Theorem 3.9')
    c.equal('form_correction.determinant',dd.det()*(ss*uu**3),uu**4,'Theorem 3.9')
    for name,g in [('Ns',NS),('Nl',NL),('Us',US),('Ul',UL)]:
        c.equal('form_correction.centralizes_'+name,dd*g-g*dd,sp.zeros(8),'Theorem 3.9')


def auxiliary_checks(c: Checks):
    # Exact rank-one identities. These verify matrix evaluations, not a presentation of the cover.
    u,v=sp.symbols('u v'); delta=1+u*v
    xp=lambda t:sp.Matrix([[1,t],[0,1]])
    xm=lambda t:sp.Matrix([[1,0],[t,1]])
    ell=xp(-u/delta)*xm(v)*xp(u)*xm(-v/delta)
    diag=sp.diag(1/delta,delta)
    c.equal('rank_one.toral_word',ell,diag,'5.3')
    c.equal('rank_one.exchange',xm(v)*xp(u),xp(u/delta)*diag*xm(v/delta),'(5.1)')
    c.equal('rank_one.radical_conjugation',xm(v)*xp(u)*xm(-v),xp(u/delta)*diag*xm(-u*v**2/delta),'(5.2)')
    a,b,cc,d=sp.symbols('a b c d')
    m=sp.Matrix([[a,b],[cc,d]]); adj=sp.Matrix([[d,-b],[-cc,a]])
    c.equal('rank_one.cartan',m*sp.diag(1,-1)*adj,sp.Matrix([[a*d+b*cc,-2*a*b],[2*cc*d,-a*d-b*cc]]),'Lemma 5.4')
    c.equal('rank_one.gauss',m.subs(a,(1+b*cc)/d),xp(b/d)*sp.diag(1/d,d)*xm(cc/d),'Lemma 5.4')
    t=sp.symbols('t0:3')
    ha=mm(y('a',-1),y('-a',1),y('a',-1),NL.T)
    hb=mm(y('b',-1),y('-b',1),y('b',-1),NS.T)
    c.equal('perfection.short',left(ha,y('b',scale(t,-sp.Rational(1,2)))),y('b',t),'Lemma 6.9')
    c.equal('perfection.long',left(hb,y('a',-v/2)),y('a',v),'Lemma 6.9')
    q=lambda t:mm(y('c',t),y('d',scale(sharp(t),-1)))
    c.equal('unit_generation.cancellation',mm(q(scale(t,sp.Rational(1,2))),orth_inverse(q(scale(t,-sp.Rational(1,2))))),y('c',t),'Lemma 6.2')
    inv_t=tuple(1/x for x in t)
    c.equal('unit_generation.short_unit',right(y('d',t),y('b',scale(inv_t,-sp.Rational(1,3)))),y('e',1),'Lemma 6.2')
    z=sp.symbols('z')
    c.equal('example.fixed_lift.factorization',(1+z)*(1+z**3),(1+z)**2*(z**2-z+1),'Example 7.4')
    c.equal('example.fixed_lift.squarefree',sp.gcd(z**2-z+1,2*z-1),1,'Example 7.4')
    c.equal('example.fixed_lift.no_minus_one_root',(z**2-z+1).subs(z,-1),3,'Example 7.4')


def collect_positive(g: sp.MatrixBase):
    residual=sp.Matrix(g); result=[]
    for label in POS_LABELS:
        params=[sp.S.Zero]*3
        for absroot,slot,sign in CHARTS[label]:
            m=M(absroot)
            # An entry belonging uniquely to this absolute root space.
            i,j=next((i,j) for i in range(8) for j in range(8) if m[i,j])
            params[slot]=sp.expand(residual[i,j]/(sign*m[i,j]))
        if label not in SHORT:params=[params[0]]*3
        result.append((label,tuple(params)))
        residual=mm(y(label,scale(params,-1)),residual)
    if clean(residual-I8)!=sp.zeros(8):
        raise VerificationError('Positive collection left a nontrivial remainder')
    return result


def extraction_checks(c: Checks):
    t=sp.symbols('t0:3'); u=sp.symbols('u0:3'); v,wv=sp.symbols('v w')
    n=norm(t); sh=sharp(t); half=sp.Rational(1,2)
    dword=word([('d',u),('e',v),('f',wv)])
    c.equal('extraction.three_factors.1',left(y('a',1),dword),y('f',v),'Appendix B.1')
    c.equal('extraction.three_factors.2',left(y('-a',1),dword),y('e',wv),'Appendix B.1')
    x=word([('c',t),('d',u),('e',v),('f',wv)])
    zz=lambda r:left(y('-a',r),x)
    zz2=lambda r,s:left(y('a',s),zz(r))
    c.equal('extraction.z1',zz(1),word([('b',t),('d',scale(sh,-1)),('e',wv+n),('f',-n)]),'Appendix B.1')
    zm=zz2(-1,half);zp=zz2(1,-half)
    c.equal('extraction.Zminus',zm,word([('c',scale(t,-half)),('d',scale(sh,half)),('e',-n/2),('f',-wv/2+3*n/4)]),'Appendix B.1')
    c.equal('extraction.Zplus',zp,word([('c',scale(t,-half)),('d',scale(sh,-half)),('e',-n/2),('f',-wv/2-3*n/4)]),'Appendix B.1')
    c.equal('extraction.norm_difference',mm(orth_inverse(zm),zp),word([('d',scale(sh,-1)),('f',-3*n/2)]),'(B.2)')
    c.equal('extraction.norm_commutator',left(y('d',sh),y('b',scale(t,-sp.Rational(1,3)))),y('e',n),'Appendix B.1')
    c.equal('extraction.cancel_norms',mm(zz(1),y('f',n),y('e',-n),y('d',sh)),word([('b',t),('e',wv)]),'Appendix B.1')
    c.equal('extraction.remove_e_w',left(y('-f',1),word([('b',t),('e',wv)])),y('-a',-wv),'Appendix B.1')
    t1=sp.symbols('t1_0:3');t3=sp.symbols('t3_0:3');t4=sp.symbols('t4_0:3');t2,t5,t6=sp.symbols('t2 t5 t6')
    canonical=word([('b',t1),('a',t2),('c',t3),('d',t4),('e',t5),('f',t6)])
    c.equal('extraction.canonical_first',left(y('a',1),canonical),word([('c',t1),('d',sharp(t1)),('e',norm(t1)),('f',t5-norm(t1))]),'Appendix B.1')
    z0=word([('a',t2),('c',t3),('d',t4),('e',t5),('f',t6)])
    collected=collect_positive(left(y('b',1),z0))
    cmap=dict(collected)
    c.equal('extraction.canonical_second.b',y('b',cmap['b']),I8,'Appendix B.1')
    c.equal('extraction.canonical_second.a',y('a',cmap['a']),I8,'Appendix B.1')
    c.equal('extraction.canonical_second.c',y('c',cmap['c']),y('c',-t2),'Appendix B.1')
    fixed=sp.symbols('t')
    rankword=left(y('a',-fixed),y('-a',1))
    lead=mm(y('-a',-1),left(orth_inverse(rankword),y('b',1)),y('-a',1))
    c.equal('extraction.big_cell_leading',lead,word([('b',-fixed),('c',fixed**2),('d',fixed**2+fixed**3),
             ('e',fixed**2+fixed**3+fixed**4),('f',-fixed**4-2*fixed**5)]),'Appendix B.2')
    wf=w('f');wa=w('a');wc=w('c')
    cleanup=conj(wf,left(y('e',1),word([('-d',u),('-f',v)])))
    c.equal('extraction.cleanup',cleanup,word([('b',u),('d',scale(sharp(u),-1)),('e',norm(u)-v),('f',-norm(u))]),'(B.5)')
    # Every prefix/suffix used for cleanup centralizes e(1).
    for r in ('b','c','d','e','f','-a','-c'):
        param=t if r.lstrip('-') in SHORT else v
        c.equal('extraction.cleanup_commutation.'+r,left(y('e',1),y(r,param)),I8,'Appendix B.3')
    wf_table={'b':('b',1),'c':('-d',-1),'d':('-c',1),'e':('-a',1),'f':('-f',-1),'-a':('e',-1),'-c':('d',-1)}
    final_table={'b':('d',1),'d':('c',-1),'e':('f',1),'f':('a',1),'-a':('e',-1),'-c':('b',1)}
    for r,(out,sg) in wf_table.items():
        param=t if r.lstrip('-') in SHORT else v
        c.equal('extraction.wf.'+r,conj(wf,y(r,param)),y(out,scale(param,sg)),'Appendix B.3')
    p=sp.symbols('p0:3');q=sp.symbols('q0:3')
    c.equal('extraction.negative_interchange',left(y('-d',scale(p,-1)),y('-c',q)),y('-f',-trace(times(p,q))),'Appendix B.3')
    ww=mm(wa,wc)
    for r,(out,sg) in final_table.items():
        param=t if r.lstrip('-') in SHORT else v
        c.equal('extraction.final_weyl.'+r,conj(ww,y(r,param)),y(out,scale(param,sg)),'(B.6)')
    c.equal('extraction.final_long',left(y('d',-fixed),y('b',sp.Rational(1,3))),y('e',fixed),'Appendix B.3')
    c.equal('extraction.final_transport',conj(NS,y('e',fixed)),y('a',fixed),'Appendix B.3')
    # Root-string support assertions used in the two normality reductions.
    allroots=set(REL_COORDS.values())
    reverse={v:k for k,v in REL_COORDS.items()}
    def supports(r,s):
        x,z=REL_COORDS[r],REL_COORDS[s]
        return {reverse[(i*x[0]+j*z[0],i*x[1]+j*z[1])] for i in range(1,5) for j in range(1,5)
                if (i*x[0]+j*z[0],i*x[1]+j*z[1]) in allroots}
    expected={'-a':set(),'-c':{'-a'},'-d':{'-c','-a','-f'},'-e':{'-d','-c','-a','-f'},'-f':set()}
    for r,expected_set in expected.items():
        c.require('extraction.support.b.'+r,supports('b',r)==expected_set,'Appendix B.2')
    c.json('extraction_data.json',{'wf_action':wf_table,'final_W_action':final_table,
             'canonical_second_commutator':[(r,serialize_parameter(p)) for r,p in collected],
             'negative_supports':{r:sorted(s) for r,s in expected.items()}})


def square_zero_checks(c: Checks):
    a0=sp.Matrix([[0,-1],[1,-1]])
    j1=sp.Matrix([[1,0],[1,-1]])
    c.equal('square_zero.A0_order',a0**3,sp.eye(2),'Example 7.2')
    c.equal('square_zero.A0_trace',a0**2+a0+sp.eye(2),sp.zeros(2),'Example 7.2')
    c.equal('square_zero.A0_no_fixed_vectors',(a0-sp.eye(2)).det(),3,'Example 7.2')
    c.equal('square_zero.reverser',j1*a0*j1.inv(),a0**2,'Example 7.2')
    p,q=sp.symbols('p q')
    c.equal('square_zero.commuting_determinant',(p*sp.eye(2)+q*a0).det(),p**2-p*q+q**2,'Example 7.2')
    l0=sp.diag(1,2)
    c.equal('square_zero.nonstandard_matrix',l0*a0*l0.inv(),sp.Matrix([[0,-sp.Rational(1,2)],[2,-1]]),'Example 7.2')
    c.require('square_zero.outside_normalizer',l0*a0*l0.inv() not in [a0,a0**2],'Example 7.2')
    h=[bracket(M(r),M(neg_root(r))) for r in ALPHA]
    liebasis=[sp.Matrix(M(r)) for r in ROOTS]+h
    diag_basis=sp.Matrix.hstack(*(sp.Matrix([z[i,i] for i in range(4)]) for z in h))
    diag_inverse=diag_basis.inv()
    entry_pivots=[next((i,j,z[i,j]) for i in range(8) for j in range(8) if z[i,j]) for z in liebasis[:24]]
    def coordinates(z):
        vals=[z[i,j]/sg for i,j,sg in entry_pivots]
        vals+=list(diag_inverse*sp.Matrix([z[i,i] for i in range(4)]))
        return sp.Matrix(vals)
    def from_coordinates(vec):
        return sum((v*z for v,z in zip(vec,liebasis)),sp.zeros(8))
    for i,z in enumerate(liebasis):
        c.equal(f'lie.coordinates.{i+1:02d}',coordinates(z),sp.eye(28)[:,i],'2.1; 7.1')
    # Construct the pinned triality action from the simple-root permutation
    # by Lie brackets. This does not assume that tau is an 8-by-8 conjugation.
    perm=(2,1,3,0)
    tau_roots={ALPHA[i]:sp.Matrix(M(ALPHA[perm[i]])) for i in range(4)}
    for r in POSITIVE:
        if r in tau_roots:continue
        for a in ALPHA:
            other=tuple(r[i]-a[i] for i in range(4))
            if other in tau_roots and other in POSITIVE:
                br=bracket(M(a),M(other))
                idx=next((i,j) for i in range(8) for j in range(8) if M(r)[i,j])
                factor=br[idx]/M(r)[idx]
                if factor:
                    c.equal('lie.root_bracket.'+str(r),br,factor*M(r),'2.1; 7.1')
                    tau_roots[r]=bracket(tau_roots[a],tau_roots[other])/factor
                    break
        if r not in tau_roots:
            raise VerificationError('Could not construct triality on '+str(r))
    for r in POSITIVE:
        tau_roots[neg_root(r)]=tau_roots[r].T
    tau_images=[tau_roots[r] for r in ROOTS]+[h[perm[i]] for i in range(4)]
    tau=sp.Matrix.hstack(*(coordinates(z) for z in tau_images))
    c.equal('triality.order',tau**3,sp.eye(28),'2.2; 7.1')
    for i,j in combinations(range(28),2):
        c.equal(f'triality.bracket.{i+1:02d}.{j+1:02d}',tau*coordinates(bracket(liebasis[i],liebasis[j])),
                coordinates(bracket(tau_images[i],tau_images[j])),'2.2; 7.1')
    eb=M(A4)+M(A1)+M(A3);ea=M(A2);fb=eb.T;fa=ea.T
    operators={'Eb':eb,'Fb':fb,'Ea':ea,'Fa':fa}
    for name,z in operators.items():
        c.equal('triality.constant_'+name,tau*coordinates(z),coordinates(z),'7.1')
    coeff_basis=(sp.Matrix([1,0]),sp.Matrix([0,1]))
    def tensor_word(v,terms):
        return tuple(sum((vec[j]*mat for mat,vec in terms),sp.zeros(8)) for j in range(2))
    def action(z,pair):return tuple(bracket(z,m) for m in pair)
    def pair_scale(pair,n):return tuple(n*m for m in pair)
    weights=('d','c','b','0','-b','-c','-d')
    vectors={}
    for v in coeff_basis:
        key=tuple(v)
        wd=tensor_word(v,[(M(add_root(e(2),e(3))),a0*v),
                           (M(add_root(e(1),e(4))),a0**2*v),
                           (M(add_root(e(1),neg_root(e(4)))),v)])
        wc=action(fb,wd);wb=action(fa,wc);w0=action(fb,wb)
        wmb=pair_scale(action(fb,w0),sp.Rational(1,2));wmc=action(fa,wmb);wmd=action(fb,wmc)
        vectors[key]=dict(zip(weights,(wd,wc,wb,w0,wmb,wmc,wmd)))
        wanted=tensor_word(v,[(h[3],v),(h[0],a0*v),(h[2],a0**2*v)])
        for j in range(2):
            c.equal(f'square_zero.zero_weight.{key}.{j}',w0[j],wanted[j],'7.1')
    def vectorize(pair):
        x,y0=coordinates(pair[0]),coordinates(pair[1])
        return sp.Matrix([z for i in range(28) for z in (x[i],y0[i])])
    xi=sp.Matrix.hstack(*(vectorize(vectors[tuple(v)][wt]) for wt in weights for v in coeff_basis))
    twist=sp.kronecker_product(tau,a0)
    c.equal('square_zero.invariance',(twist-sp.eye(56))*xi,sp.zeros(56,14),'7.1')
    c.equal('square_zero.Xi_rank',xi.rank(),14,'7.1')
    c.equal('square_zero.fixed_dimension',56-(twist-sp.eye(56)).rank(),14,'7.1')
    action_table={
       'Eb':(None,('d',1),None,('b',2),('0',1),None,('-c',1)),
       'Fb':(('c',1),None,('0',1),('-b',2),None,('-d',1),None),
       'Ea':(None,None,('c',1),None,None,('-b',1),None),
       'Fa':(None,('b',1),None,None,('-c',1),None,None)}
    matrices7={}
    matrices14={}
    for name,z in operators.items():
        op7=sp.zeros(7)
        for j,item in enumerate(action_table[name]):
            if item:op7[weights.index(item[0]),j]=item[1]
        matrices7[name]=op7
        op14=sp.kronecker_product(op7,sp.eye(2));matrices14[name]=op14
        actual=sp.Matrix.hstack(*(vectorize(action(z,vectors[tuple(v)][wt])) for wt in weights for v in coeff_basis))
        c.equal('square_zero.action_'+name,actual,xi*op14,'7.1 action table')
        degree=3 if name.endswith('b') else 2
        c.equal('square_zero.nilpotence_'+name,op7**degree,sp.zeros(7),'7.1')
        c.require('square_zero.exact_nilpotence_'+name,op7**(degree-1)!=sp.zeros(7),'7.1')
        const={'Eb':US,'Fb':US.T,'Ea':UL,'Fa':UL.T}[name]
        actual_group=sp.Matrix.hstack(*(vectorize(tuple(conj(const,x) for x in vectors[tuple(v)][wt])) for wt in weights for v in coeff_basis))
        exp=sum((op14**j/sp.factorial(j) for j in range(degree)),sp.zeros(14))
        c.equal('square_zero.group_exponential_'+name,actual_group,xi*exp,'7.1')
    weights_eigen=(12,6,2,1,sp.Rational(1,2),sp.Rational(1,6),sp.Rational(1,12))
    c.require('square_zero.distinct_torus_weights',len(set(weights_eigen))==7,'7.1')
    # A proper similitude representing t(2,3) in the constant fixed group.
    torus8=sp.diag(12,6,2,1,sp.Rational(1,12),sp.Rational(1,6),sp.Rational(1,2),1)
    torus14=sp.diag(*(val for e0 in weights_eigen for val in (e0,e0)))
    actual_torus=sp.Matrix.hstack(*(vectorize(tuple(conj(torus8,x) for x in vectors[tuple(v)][wt])) for wt in weights for v in coeff_basis))
    c.equal('square_zero.torus_weights',actual_torus,xi*torus14,'7.1')
    # The distinct torus eigenvalues first force seven independent 2-by-2 blocks.
    # The four root operators impose rank 24 on their 28 entries.
    entries=sp.symbols('x0:28')
    blocks=sp.diag(*(sp.Matrix(2,2,entries[4*i:4*i+4]) for i in range(7)))
    equations=[]
    for op in matrices14.values():
        equations.extend(list(blocks*op-op*blocks))
    matrix,_=sp.linear_eq_to_matrix(equations,entries)
    c.equal('square_zero.commutant_block_rank',matrix.rank(),24,'7.1')
    p,q,r,s=sp.symbols('L11 L12 L21 L22'); L=sp.Matrix([[p,q],[r,s]])
    tl=sp.kronecker_product(sp.eye(7),L)
    for name,op in list(matrices14.items())+[('torus',torus14)]:
        c.equal('square_zero.equivariant_'+name,tl*op-op*tl,sp.zeros(14),'7.1')
    c.equal('square_zero.TL_det',tl.det(),(p*s-q*r)**7,'7.1')
    readout={'b':('b',-1),'-b':('-b',1),'c':('c',-1),'-c':('-c',-1),'d':('d',1),'-d':('-d',-1)}
    for label,(wt,sign) in readout.items():
        for idx,v in enumerate(coeff_basis):
            slots=(v,a0*v,a0**2*v)
            pair=tuple(tangent(label,tuple(slot[j] for slot in slots)) for j in range(2))
            for j in range(2):
                c.equal(f'square_zero.readout.{label}.{idx}.{j}',pair[j],sign*vectors[tuple(v)][wt][j],'7.1 root readout')
    # Check the actual five-factor word in the square-zero algebra, not just a formal Lie bracket.
    def dual_mul(g,h0):
        return (mm(g[0],h0[0]),clean(g[0]*h0[1]+g[1]*h0[0]),clean(g[0]*h0[2]+g[2]*h0[0]))
    def dual_root(label,const,v):
        root=label.lstrip('-');negative=label.startswith('-')
        slots=(v,a0*v,a0**2*v)
        out=(I8,sp.zeros(8),sp.zeros(8))
        for absroot,slot,sign in CHARTS[root]:
            mat=M(neg_root(absroot) if negative else absroot)
            out=dual_mul(out,(I8+sign*const*mat,sign*slots[slot][0]*mat,sign*slots[slot][1]*mat))
        return out
    zero=sp.zeros(2,1)
    for idx,v in enumerate(coeff_basis):
        factors=[dual_root('-b',1,zero),dual_root('b',0,-v),dual_root('-b',-1,zero),
                 dual_root('b',0,v),dual_root('-b',0,-v)]
        out=(I8,sp.zeros(8),sp.zeros(8))
        for factor in factors:out=dual_mul(out,factor)
        c.equal(f'square_zero.zero_weight_word.{idx}.constant',out[0],I8,'7.1')
        for j in range(2):
            c.equal(f'square_zero.zero_weight_word.{idx}.{j}',out[j+1],vectors[tuple(v)]['0'][j],'7.1')
    c.json('square_zero_data.json',{'A0':data_matrix(a0),'J1':data_matrix(j1),'lie_basis_roots':ROOTS,
        'lie_basis_cartan':['H_alpha1','H_alpha2','H_alpha3','H_alpha4'],'tau_star':data_matrix(tau),
        'Xi':data_matrix(xi),'tensor_basis':'(root/Cartan index first, coefficient basis index second)',
        'weight_order':weights,'weight_eigenvalues':[str(x) for x in weights_eigen],
        'operators_W7':{name:data_matrix(mat) for name,mat in matrices7.items()},
        'operators_V14':{name:data_matrix(mat) for name,mat in matrices14.items()},
        'readout':readout,'fixed_dimension':14,'commutant_dimension':4,
        'weight_vectors':{wt:[data_matrix(x) for v in coeff_basis for x in vectors[tuple(v)][wt]] for wt in weights},
        'TL':data_matrix(tl),'TL_determinant':str((p*s-q*r)**7)})


SUITES=(coordinate_checks,normalization_checks,recognition_checks,auxiliary_checks,extraction_checks,square_zero_checks)

def main():
    parser=argparse.ArgumentParser(description=__doc__,formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument('--output',type=Path,default=Path('build'),help='Directory for regenerated exact data.')
    parser.add_argument('--compare',type=Path,help='Compare regenerated files with bundled data, after all checks.')
    args=parser.parse_args()
    args.output.mkdir(parents=True,exist_ok=True)
    checks=Checks(); elapsed={};start=time.monotonic()
    try:
        for suite in SUITES:
            before=len(checks.items);t=time.monotonic()
            print('Checking '+suite.__name__+' ...',flush=True)
            suite(checks)
            elapsed[suite.__name__]=round(time.monotonic()-t,3)
            print(f'  PASS ({len(checks.items)-before} checks)',flush=True)
        checks.json('verification_results.json',{'package_version':VERSION,'status':'PASS',
            'total_checks':len(checks.items),'checks':checks.items,
            'scope':'Exact finite identities and linear-algebra certificates; not a formal verification of the classification theorems.'})
        for name,text in checks.files.items():
            (args.output/name).write_text(text,encoding='utf-8')
        if args.compare:
            missing=[name for name in checks.files if not (args.compare/name).is_file()]
            different=[name for name,text in checks.files.items() if (args.compare/name).is_file() and (args.compare/name).read_text(encoding='utf-8')!=text]
            if missing or different:
                raise VerificationError(f'Bundled data comparison failed. Missing: {missing}; different: {different}')
            print(f'  Bundled data: {len(checks.files)} files reproduced byte for byte.',flush=True)
        runtime={'python':platform.python_version(),'sympy':sp.__version__,'platform':platform.platform(),
                 'suites_seconds':elapsed,'total_seconds':round(time.monotonic()-start,3),'status':'PASS',
                 'total_checks':len(checks.items),'compared_files':len(checks.files) if args.compare else 0}
        (args.output/'runtime.json').write_text(json.dumps(runtime,indent=2,sort_keys=True)+'\n',encoding='utf-8')
        print(f'PASS: {len(checks.items)} exact checks; {len(checks.files)} deterministic data files.',flush=True)
        return 0
    except Exception as exc:
        report={'status':'FAIL','passed_before_failure':len(checks.items),'error':str(exc),'checks':checks.items}
        (args.output/'failure.json').write_text(json.dumps(report,indent=2)+'\n',encoding='utf-8')
        print('FAIL: '+str(exc),file=sys.stderr)
        return 1

if __name__=='__main__':
    raise SystemExit(main())

